The effect of the environment on the gas kinematics and the structure of distant galaxies

With the aim of distinguishing between possible physical mechanisms acting on galaxies when they fall into clusters, we study the properties of the gas and the stars in a sample of 422 emission-line galaxies from EDisCS in different environments up to z~1. We identify galaxies with kinematical disturbances (from emission-lines in their 2D spectra) and find that they are more frequent in clusters than in the field. The fraction of kinematically-disturbed galaxies increases with cluster velocity dispersion and decreases with distance from the cluster centre, but remains constant with projected galaxy density. We also studied morphological disturbances in the stellar light from HST/F814W images, finding that the fraction of morphologically disturbed galaxies is similar in all environments. Moreover, there is little correlation between the presence of kinematically-disturbed gas and morphological distortions. We also study the dependence of the Tully-Fisher relation, star formation, and extent of the emission on environment, and conclude that the gas disks in cluster galaxies have been truncated, and therefore their star formation is more concentrated than in low-density environments. If spirals transform into S0s, our findings imply that the physical mechanism transforming cluster galaxies efficiently disturbs the star-forming gas and reduces their specific star formation rate. Moreover, this star-forming gas is either removed more efficiently from the outskirts of the galaxies or is driven towards the centre (or both), helping to build the bulges of S0s. These results, in addition to the finding that the transformation mechanism does not seem to induce strong morphological disturbances on the galaxies, suggest that the physical processes involved are related to the intracluster medium, with galaxy-galaxy interactions playing only a limited role in clusters.

==> anc/Jaffe_online_table.tex <==
%\documentclass[a4paper,10pt]{article}
%\documentclass[a4paper,10pt]{scrartcl}
%\documentclass[landscape]{article}

\documentclass[landscape]{article}

\setlength{\oddsidemargin}{0in}		% default=0in
\setlength{\textwidth}{6in}		% default=9in

%\setlength{\columnsep}{0.5in}		% default=10pt
%\setlength{\columnseprule}{1pt}		% default=0pt (no line)

\setlength{\textheight}{7.85in}		% default=5.15in
\setlength{\topmargin}{-0.15in}		% default=0.20in
\setlength{\headsep}{0.25in}		% default=0.35in

\setlength{\parskip}{1.2ex}
\setlength{\parindent}{0mm}



%\usepackage[utf8x]{inputenc}

\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{mathrsfs}
\usepackage{graphicx}
\usepackage{color}
\usepackage{lscape}
\usepackage{enumitem}
\usepackage{supertabular}

\title{}
\author{}
\date{}

\pdfinfo{%
  /Title    (Measured rotation velocities and emission scale-lengths)
  /Author   (Jaff\'e et al. (2011))
}

\begin{document}

\maketitle


%%
%%       --- an appendix ---
%%
%% An appendix


\section{Online Table: measured rotation velocities and emission scale-lengths in Jaff\'e et al. (2011)}
%\subsection{}
%
In the table below, we present our measurements of rotation velocity, kinematical disturbance,  and emission disk scalelengths, output from our 2D emission-line fitting procedure (cf. Section 3.1 of Jaff\'e et al. 2011), as well as the morphological disturbances found from the single-Sersic fits to the HST data (cf. Section 5.3). We also included other characteristics  of the data for completeness.  
%
The table columns are: 
\begin{enumerate}
 \item name of galaxy in the EDisCS catalogue
 \item galaxy environment: ``f'' stands for for field, ``c'' for cluster ($\sigma_{cl}\gtrsim400$km/s) and ``g'' for group ($\sigma_{cl}\lesssim400$km/s)
 \item redshift
 \item $B$-band magnitude corrected for internal extinction
 \item logarithm of the rotation velocity (derived from ELFIT2PY), and associated confidence error
 \item inclination used (from HST photometry if available, otherwise computed from $I$-band VLT images)
 \item flag for kinematical disturbance (``good'' or ``bad'' for undisturbed and disturbed, respectively), as judged from the emission lines in the 2D spectra.
 \item Hubble T morphology type, obtained by visual inspection of the HST images. The numbers correspond to the following types: star=-7, X=-6, E=-5, S0=-2, Sa=1, Sb=3, Sbc=4, Sc=5, Scd=6, Sd=7, Sdm=8, Sm=9, Im=10, Irr=11, ?=66,  and ``-'' is placed whenever there is no HST data available
 \item flag for morphological disturbances (``good'' or ``bad'' for undisturbed and disturbed, respectively) as detected from the single-sersic fits made to the HST images. We note that these flags must be interpreted with care as they do not necessarily represent mayor morphological disturbances (cf. Section 5.3).
 \item the emission-line (exponential) disk scalelenght
 \item extent of the line as measured by ELFIT2PY (only usable within our data since it depends on e.g. seeing)
 \item the photometric disk scalelengths, obtained from HST data, plus their uncertainties
 \item the photometric disk scalelengths, obtained from  VLT data, plus their uncertainties
\end{enumerate}
%
We note that the values of $\log V_{\rm rot}$, $r_{\rm d,emission}$, and  $r_{\rm extent}$ are not listed for kinematically disturbed galaxies (instead a ``--'' is placed), as these values are not physically correct and can thus be misleading.
%
\begin{landscape}

%\begin{table}
%\centering
%\begin{scriptsize}
\begin{center}
%\topcaption[]{Measured quantities Jaff\'e et al. (2011)}
\tablefirsthead{\hline Object ID &  envi-. &   $z$	&  $M_{B}$	&  $\log V_{\rm rot}$	 &  $inc$ &   kinem.	&   Hubble T &  morph. &  $r_{\rm d,emission}$ &  $r_{\rm extent}$   &  $r_{\rm d,phot}^{\rm HST}$ &  $r_{\rm d,phot}^{\rm VLT}$ \\ %\hline}

[EDCSNJ*] &  ronment &   	&  (mag)	&  (km/s)	&  ($^{\circ}$)  &  	 dist.	&  morph. &  dist. &  ($^{\prime\prime}$) &  ($^{\prime\prime}$) &  ($^{\prime\prime}$)&  ($^{\prime\prime}$)	\\

(1) & (2) & (3) & (4) & (5) & (6) & (7) & (8) & (9) & (10) & (11) & (12) & (13)\\ \hline}
%ID& AR (horas)& DEC ($^{\circ}$)& l ($^{\circ}$)& b ($^{\circ}$)& V& P (d'ias)& DJo (d'ias)& Tipo& Rsol (kpc)& Rgal (kpc)& Z (kpc)\\ \hline}
\tablehead{\hline Object ID &  env. &   $z$	&  $M{_B}$	&  $\log V_{\rm rot}$	 &  $inc$ &   kin. dist.	&   T-type &  mor. dist. &  $r_{\rm d,emission}$ &  $r_{\rm extent}$   &  $r_{\rm d,phot}^{\rm HST}$ &  $r_{\rm d,phot}^{\rm VLT}$\\ \hline}%\hline \multicolumn{13}{|c|}{Continuation of Table~\ref{mega_table}} \\ \hline}
\tabletail{\hline \multicolumn{13}{r}{\textit{table continues in next page...}} \\ }
\tablelasttail{\hline}

%\begin{center}
% \caption[Measured quantities to the emission-line sample]{This table contains many of the quantities calculated and used throughout the thesis.  The columns are: name of galaxy in the catalogue, environment (``f'' for field, ``cl'' for cluster and ``gr'' for group), redshift, $B$-band magnitude corrected for internal extinction, Logarithm of the rotation velocity (from ELFIT2PY) and associated confidence error, inclination used (from HST photometry if available, otherwise computed from $I$-band VLT images), flag for kinematically disturbed (``bad'') or undisturbed (``good'') galaxies as judged by their emission-line fits, visual morphology type from HST images (star=-7, X=-6, E=-5, S0=-2, Sa=1, Sb=3, Sbc=4, Sc=5, Scd=6, Sd=7, Sdm=8, Sm=9, Im=10, Irr=11, ?=66,  and ``-'' is placed whenever there is no HST data available), extent of the line as measured by ELFIT2PY (only usable within our data since it depends on e.g. seeing), the emission-line (exponential) disk scalelenght, and the photometric disk scalelengths (for HST and VLT data), plus their uncertainties.}
%\label{mega_table}
\begin{supertabular}{ccccccccccccc}\label{mega_table} 
%\hline
%Object ID &  Envi- &   $z$	&  $M\_B$	&  $\log V_{\rm rot}$	 &  $inc$ &   kinem.	&   visual &  Morph. &  $r_{\rm d,emission}$ &  $r_{\rm extent}$   &  $r_{\rm d,phot(HST}$ &  $r_{\rm d,phot(VLT}$\\ %&  inc_{\rm HST} &  inc_{\rm VLT)}	&  $r_{d,phot(HST)}$ & $\sigma^{+}_{r_{d,phot(HST}}$	&  $\sigma^{-}_{r_{d,phot(HST}}$	&  $r_{d,phot(VLT)}$ & $\sigma^{+}_{r_{d,phot(VLT}}$	&  $\sigma^{-}_{r_{d,phot(VLT}}$	 &  $r_{\rm extent}$\\

%[*] &  ronment &   	&  (mag)	&  (km/s)	&  ($^{\circ}$)  &  	 dist.	&  morph. &  dist. &  ($^{\prime\prime}$) &  ($^{\prime\prime}$) &  ($^{\prime\prime}$)&  ($^{\prime\prime}$)	\\%&  ($^{\circ}$) &  ($^{\circ}$)	&  $r_{d,phot(HST)}$ & $\sigma^{+}_{r_{d,phot(HST}}$	&  $\sigma^{-}_{r_{d,phot(HST}}$	&  arcsec &  arcsec	&  arcsec	 &  arcsec\\
%\hline\\%[-2mm]
1018364-1208375	& c	& 0.4736	& $-$20.75	&1.50$^{+0.11}_{-0.15}$ 	&           71	& good	& --	&--	&0.23$^{+0.03}_{-0.03}$ 		&1.65	& --	&0.40$^{+0.04}_{-0.03}$	\\
1018383-1212119	& f	& 0.6335	& $-$21.55	&2.49$^{+0.08}_{-0.11}$ 	&           31	& good	& --	&--	&0.23$^{+0.07}_{-0.06}$ 		&1.07	& --	&1.20$^{+0.25}_{-0.18}$	\\
1018407-1209413	& f	& 0.2904	& $-$21.07	&	--			&           82	& bad	& --	&--	&--			 		& -- 	& --	&0.88$^{+0.01}_{-0.01}$	\\
1018417-1212331	& f	& 0.2356	& $-$19.36	&	--			&           71	& bad	& --	&--	&--			 		& -- 	& --	&1.01$^{+0.03}_{-0.04}$	\\
1018421-1209540	& f	& 0.5234	& $-$21.76	&	--			&           80	& bad	& --	&--	&--			 		& -- 	& --	&1.41$^{+0.21}_{-0.20}$	\\
1018430-1212568	& c	& 0.4744	& $-$21.05	&2.18$^{+0.01}_{-0.02}$ 	&           73	& good	& --	&--	&0.40$^{+0.02}_{-0.02}$ 		&1.36	& --	&0.78$^{+0.03}_{-0.03}$	\\
1018437-1214144	& f	& 0.2103	& $-$19.37	&1.13$^{+0.26}_{-0.89}$ 	&           71	& good	& --	&--	&0.49$^{+0.09}_{-0.09}$ 		&2.92	& --	&1.05$^{+0.02}_{-0.03}$	\\
1018471-1210513	& c	& 0.4716	& $-$21.83	&	--			&           60	& bad	& --	&--	&--			 		& -- 	& --	&1.08$^{+0.04}_{-0.05}$	\\
1018473-1213164	& c	& 0.4756	& $-$20.83	&	--			&           40	& bad	& --	&--	&--			 		& -- 	& --	&0.34$^{+0.02}_{-0.02}$	\\
1018475-1212446\_A	& f	& 0.6966	& --	&2.06$^{+0.02}_{-0.03}$ 	&           74	& good	& --	&--	&0.35$^{+0.15}_{-0.15}$ 		&0.86	& --	&0.74$^{+0.08}_{-0.08}$	\\
1018475-1212446\_B	& c	& 0.4767	& --	&1.87$^{+0.15}_{-0.23}$ 	&           74	& good	& --	&--	&0.21$^{+0.04}_{-0.04}$ 		&1.89	& --	&0.74$^{+0.08}_{-0.08}$	\\
1018475-1213456	& f	& 0.4879	& $-$21.44	&	--			&           79	& bad	& --	&--	&--			 		& -- 	& --	&0.89$^{+0.04}_{-0.04}$	\\
1018481-1208151	& f	& 0.6251	& $-$20.76	&2.05$^{+0.08}_{-0.11}$ 	&           69	& good	& --	&--	&0.11$^{+0.03}_{-0.03}$ 		&1.46	& --	&0.35$^{+0.02}_{-0.02}$	\\
1018490-1212553	& c	& 0.4733	& $-$21.47	&2.39$^{+0.03}_{-0.03}$ 	&           34	& good	& --	&--	&0.60$^{+0.04}_{-0.04}$ 		&1.47	& --	&0.70$^{+0.01}_{-0.01}$	\\
1018507-1208362	& f	& 0.4454	& $-$20.30	&2.16$^{+0.04}_{-0.06}$ 	&           50	& good	& --	&--	&0.35$^{+0.06}_{-0.06}$ 		&1.99	& --	&0.57$^{+0.01}_{-0.02}$	\\
1018513-1209019\_A	& f	& 0.1529	& --	&1.00$^{+0.30}_{-0.84}$ 	&           74	& good	& --	&--	&0.05$^{+0.01}_{-0.01}$ 		&2.53	& --	&0.93$^{+0.06}_{-0.03}$	\\
1018513-1209019\_B	& f	& 1.1009	& --	&2.11$^{+0.01}_{-0.02}$ 	&           74	& good	& --	&--	&0.34$^{+0.01}_{-0.01}$ 		&1.01	& --	&0.93$^{+0.06}_{-0.03}$	\\
1018516-1213162	& c	& 0.4724	& $-$19.08	&2.07$^{+0.04}_{-0.04}$ 	&           38	& good	& --	&--	&0.55$^{+0.13}_{-0.13}$ 		&0.57	& --	&0.44$^{+0.06}_{-0.04}$	\\
1018548-1210359	& f	& 0.5105	& $-$21.69	&2.32$^{+0.04}_{-0.05}$ 	&           73	& good	& --	&--	&0.37$^{+0.06}_{-0.05}$ 		&1.43	& --	&0.65$^{+0.02}_{-0.02}$	\\
1018555-1209321	& f	& 0.5284	& $-$20.90	&2.23$^{+0.02}_{-0.02}$ 	&           60	& good	& --	&--	&0.32$^{+0.04}_{-0.04}$ 		&0.87	& --	&0.43$^{+0.02}_{-0.01}$	\\
1037428-1245573	& c	& 0.4225	& $-$21.32	&	--			&           64	& bad	&        2	&bad	&--			 	& -- 	& 0.69$^{+0.01}_{-0.02}$	&2.28$^{+0.20}_{-0.18}$	\\
1037450-1244475	& c	& 0.4215	& $-$19.04	&1.89$^{+0.14}_{-0.21}$ 	&           76	& good	&        3	&bad	&0.20$^{+0.04}_{-0.03}$ 	&0.88	& 0.44$^{+0.01}_{-0.01}$	&0.48$^{+0.06}_{-0.04}$	\\
1037455-1245227	& c	& 0.4265	& $-$21.01	&2.17$^{+0.05}_{-0.05}$ 	&           59	& good	&        3	&bad	&0.66$^{+0.08}_{-0.08}$ 	&2.10	& 0.52$^{+0.01}_{-0.00}$	&0.68$^{+0.02}_{-0.02}$	\\
1037459-1241531	& c	& 0.4256	& $-$21.98	&2.48$^{+0.03}_{-0.03}$ 	&           69	& good	&        5	&bad	&2.21$^{+0.29}_{-0.29}$ 	&4.01	& 1.14$^{+0.02}_{-0.01}$	&1.42$^{+0.01}_{-0.02}$	\\
1037463-1244588	& f	& 0.6443	& $-$20.15	&2.30$^{+0.03}_{-0.03}$ 	&           36	& good	&        2	&good	&0.22$^{+0.01}_{-0.02}$ 	&1.06	& 0.21$^{+0.00}_{-0.00}$	&0.26$^{+0.03}_{-0.02}$	\\
1037465-1246590	& c	& 0.4239	& $-$20.77	&2.24$^{+0.03}_{-0.03}$ 	&           49	& good	&        4	&good	&0.34$^{+0.04}_{-0.04}$ 	&0.95	& 0.52$^{+0.01}_{-0.01}$	&0.66$^{+0.02}_{-0.01}$	\\
1037472-1246088	& f	& 0.5322	& $-$19.11	&	--			&           64	& bad	&       66	&bad	&--			 	& -- 	& 0.48$^{+0.04}_{-0.03}$	&0.49$^{+0.07}_{-0.06}$	\\
1037475-1246030	& c	& 0.4247	& $-$19.13	&1.67$^{+0.08}_{-0.10}$ 	&           66	& good	&        3	&bad	&0.15$^{+0.02}_{-0.02}$ 	&0.72	& 0.32$^{+0.02}_{-0.02}$	&0.36$^{+0.05}_{-0.05}$	\\
1037478-1246542	& c	& 0.4274	& $-$20.33	&1.97$^{+0.10}_{-0.13}$ 	&           55	& good	&        4	&good	&0.48$^{+0.04}_{-0.04}$ 	&1.33	& 0.55$^{+0.01}_{-0.01}$	&0.64$^{+0.02}_{-0.02}$	\\
1037489-1247071	& f	& 0.8531	& $-$22.07	&2.05$^{+0.03}_{-0.04}$ 	&           74	& good	&        3	&good	&0.18$^{+0.01}_{-0.01}$ 	&1.42	& 0.53$^{+0.03}_{-0.03}$	&0.35$^{+0.03}_{-0.03}$	\\
1037494-1243270	& g	& 0.5799	& $-$20.57	&1.71$^{+0.09}_{-0.12}$ 	&           56	& good	&        3	&good	&0.12$^{+0.04}_{-0.04}$ 	&0.88	& 0.35$^{+0.01}_{-0.01}$	&0.36$^{+0.02}_{-0.03}$	\\
1037495-1246452	& f	& 0.5327	& $-$22.05	&2.57$^{+0.03}_{-0.05}$ 	&           68	& good	&        $-2$	&bad	&0.08$^{+0.01}_{-0.01}$ 	&0.93	& 0.62$^{+0.00}_{-0.00}$	&0.78$^{+0.01}_{-0.02}$	\\
1037501-1246582	& c	& 0.4280	& $-$20.12	&1.82$^{+0.21}_{-0.40}$ 	&           40	& good	&        3	&good	&0.43$^{+0.04}_{-0.03}$ 	&1.32	& 0.75$^{+0.03}_{-0.03}$	&0.84$^{+0.02}_{-0.03}$	\\
1037502-1244098	& g	& 0.5800	& $-$20.80	&1.90$^{+0.09}_{-0.12}$ 	&           46	& good	&        3	&good	&0.65$^{+0.15}_{-0.15}$ 	&1.79	& 0.56$^{+0.01}_{-0.01}$	&0.65$^{+0.02}_{-0.02}$	\\
1037525-1243541	& g	& 0.5772	& $-$22.88	&	--			&           80	& bad	&        2	&bad	&--			 	& -- 	& 0.33$^{+0.00}_{-0.00}$	&0.63$^{+0.06}_{-0.12}$	\\
1037526-1243306	& f	& 0.4709	& $-$19.27	&2.00$^{+0.06}_{-0.10}$ 	&           57	& good	&        3	&bad	&0.33$^{+0.02}_{-0.02}$ 	&1.38	& 0.45$^{+0.02}_{-0.01}$	&0.60$^{+0.08}_{-0.06}$	\\
1037527-1244485	& c	& 0.4223	& $-$22.29	&2.33$^{+0.05}_{-0.07}$ 	&           78	& good	&        2	&bad	&0.55$^{+0.06}_{-0.06}$ 	&2.14	& 0.91$^{+0.01}_{-0.01}$	&0.90$^{+0.13}_{-0.13}$	\\
1037528-1243508	& g	& 0.5770	& $-$20.85	&	--			&           43	& bad	&        3	&bad	&--			 	& -- 	& 0.41$^{+0.01}_{-0.00}$	&3.26$^{+0.29}_{-0.34}$	\\
1037528-1244192	& c	& 0.4303	& $-$19.59	&2.13$^{+0.08}_{-0.09}$ 	&           71	& good	&        3	&bad	&0.32$^{+0.02}_{-0.02}$ 	&1.26	& 0.57$^{+0.02}_{-0.02}$	&0.69$^{+0.07}_{-0.08}$	\\
1037531-1243551	& g	& 0.5788	& $-$20.41	&2.00$^{+0.07}_{-0.09}$ 	&           57	& good	&        3	&good	&0.17$^{+0.03}_{-0.03}$ 	&0.62	& 0.28$^{+0.00}_{-0.00}$	&0.36$^{+0.03}_{-0.02}$	\\
1037532-1247270	& f	& 0.9979	& $-$21.15	&2.60$^{+0.00}_{-0.01}$ 	&           36	& good	&        8	&bad	&0.50$^{+0.03}_{-0.02}$ 	&3.08	& 0.29$^{+0.07}_{-0.05}$	&0.48$^{+0.02}_{-0.03}$	\\
1037535-1244006	& g	& 0.5775	& $-$22.53	&1.87$^{+0.03}_{-0.04}$ 	&           69	& good	&        4	&good	&1.35$^{+0.07}_{-0.09}$ 	&2.10	& 0.74$^{+0.02}_{-0.03}$	&1.27$^{+0.02}_{-0.03}$	\\
1037539-1243326	& f	& 0.4912	& $-$20.02	&	--			&           46	& bad	&        3	&bad	&--			 	& -- 	& 0.29$^{+0.00}_{-0.00}$	&0.34$^{+0.02}_{-0.02}$	\\
1037539-1247248	& f	& 1.0328	& $-$20.12	&2.03$^{+0.12}_{-0.27}$ 	&           34	& good	& --	&--	&0.09$^{+0.02}_{-0.02}$ 		&2.03	& --	&0.34$^{+0.06}_{-0.04}$	\\
1037541-1246241	& f	& 0.6461	& --		&2.09$^{+0.03}_{-0.04}$ 	&           85		& good	&        7	&good	&0.31$^{+0.02}_{-0.02}$ &1.53	& 1.34$^{+0.07}_{-0.05}$	&0.86$^{+0.04}_{-0.04}$	\\
1037542-1241391	& f	& 0.4708	& $-$21.31	&1.94$^{+0.12}_{-0.17}$ 	&           61	& good	&        1	&bad	&0.19$^{+0.04}_{-0.04}$ 	&0.75	& 0.39$^{+0.02}_{-0.02}$	&2.65$^{+0.09}_{-0.10}$	\\
1037542-1244395	& g	& 0.5790	& $-$20.67	&1.88$^{+0.08}_{-0.09}$ 	&           73	& good	&        3	&bad	&0.14$^{+0.05}_{-0.03}$ 	&0.77	& 0.45$^{+0.01}_{-0.01}$	&0.52$^{+0.03}_{-0.02}$	\\
1037543-1243020	& c	& 0.4247	& $-$18.98	&2.14$^{+0.04}_{-0.04}$ 	&           51	& good	&        5	&good	&0.30$^{+0.04}_{-0.04}$ 	&0.85	& 0.37$^{+0.01}_{-0.01}$	&0.41$^{+0.02}_{-0.02}$	\\
1037547-1246322	& f	& 0.4470	& $-$18.67	&1.83$^{+0.04}_{-0.04}$ 	&           71	& good	&       11	&bad	&0.15$^{+0.02}_{-0.02}$ 	&0.91	& 0.22$^{+0.01}_{-0.01}$	&0.25$^{+0.05}_{-0.04}$	\\
1037552-1246368	& c	& 0.4245	& $-$20.93	&	--			&           75	& bad	&        $-2$	&bad	&--			 	& -- 	& 0.34$^{+0.01}_{-0.01}$	&0.32$^{+0.02}_{-0.01}$	\\
1037553-1246380	& g	& 0.5768	& $-$19.83	&1.58$^{+0.17}_{-0.27}$ 	&           67	& good	&        $-2$	&bad	&0.10$^{+0.11}_{-0.11}$ 	&0.73	& 0.16$^{+0.01}_{-0.01}$	&0.15$^{+0.03}_{-0.04}$	\\
1037555-1247123	& f	& 0.4606	& $-$23.20	&2.44$^{+0.02}_{-0.02}$ 	&           78	& good	&        4	&bad	&1.22$^{+0.04}_{-0.05}$ 	&3.01	& 1.27$^{+0.01}_{-0.01}$	&1.62$^{+0.02}_{-0.02}$	\\
1037556-1243133	& f	& 1.1385	& $-$23.63	&	--			&           79	& bad	&       66	&good	&--			 	& -- 	& 0.34$^{+0.03}_{-0.03}$	&0.81$^{+0.12}_{-0.10}$	\\
1037558-1246327	& f	& 0.8763	& $-$20.51	&1.37$^{+0.25}_{-0.64}$ 	&           48	& good	&       11	&bad	&0.02$^{+0.01}_{-0.01}$ 	&0.76	& 0.13$^{+0.00}_{-0.00}$	&0.14$^{+0.02}_{-0.02}$	\\
1037577-1244094	& c	& 0.4295	& $-$19.51	&1.13$^{+0.39}_{-\infty}$ 	&           51	& good	&        3	&good	&0.04$^{+0.03}_{-0.02}$ 	&0.76	& 0.29$^{+0.01}_{-0.00}$	&0.24$^{+0.04}_{-0.04}$	\\
1037579-1244340	& f	& 0.4764	& $-$21.28	&2.07$^{+0.09}_{-0.15}$ 	&           78	& good	&        5	&good	&0.37$^{+0.08}_{-0.07}$ 	&1.78	& 0.74$^{+0.01}_{-0.01}$	&0.83$^{+0.02}_{-0.02}$	\\
1037580-1241553	& f	& 0.6836	& $-$22.30	&2.15$^{+0.04}_{-0.04}$ 	&           63	& good	&        4	&good	&0.28$^{+0.07}_{-0.07}$ 	&0.80	& 0.24$^{+0.02}_{-0.01}$	&6.51$^{+0.20}_{-0.16}$	\\
1037587-1245140	& f	& 0.9564	& $-$21.32	&2.30$^{+0.01}_{-0.02}$ 	&           62	& good	&        8	&good	&0.48$^{+0.01}_{-0.01}$ 	&1.46	& 0.36$^{+0.04}_{-0.04}$	&0.59$^{+0.04}_{-0.04}$	\\
1037588-1245566	& f	& 0.7733	& $-$20.79	&2.07$^{+0.04}_{-0.05}$ 	&           71	& good	&        1	&bad	&0.14$^{+0.01}_{-0.01}$ 	&2.38	& 0.18$^{+0.01}_{-0.01}$	&0.57$^{+0.46}_{-0.17}$	\\
1037593-1245431	& f	& 0.4977	& $-$21.15	&2.15$^{+0.03}_{-0.03}$ 	&           47	& good	&        2	&good	&0.25$^{+0.01}_{-0.01}$ 	&1.80	& 0.28$^{+0.01}_{-0.01}$	&0.31$^{+0.01}_{-0.02}$	\\
1037594-1246209	& f	& 0.8741	& $-$21.47	&	--			&           70	& bad	&       11	&good	&--				& -- 	& 0.53$^{+0.04}_{-0.03}$	&0.60$^{+0.04}_{-0.03}$	\\
1037598-1245433	& g	& 0.5774	& $-$20.35	&2.17$^{+0.03}_{-0.03}$ 	&           77	& good	&        7	&--	&0.62$^{+0.21}_{-0.21}$ 	&2.54	& 0.57$^{+0.05}_{-0.04}$	&0.60$^{+0.08}_{-0.04}$	\\
1038019-1246556	& f	& 0.3028	& $-$17.85	&1.91$^{+0.10}_{-0.13}$ 	&           63	& good	&       66	&bad	&0.49$^{+0.07}_{-0.05}$ 	&1.04	& 0.40$^{+0.03}_{-0.03}$	&0.49$^{+0.04}_{-0.04}$	\\
1038038-1243164	& f	& 0.4923	& $-$21.40	&2.04$^{+0.14}_{-\infty}$ 	&           74	& good	& --	&--	&0.02$^{+0.01}_{-0.01}$ 		&0.83	& --	&0.59$^{+0.21}_{-0.14}$	\\
1040320-1152401	& f	& 0.5387	& $-$21.32	&1.87$^{+0.05}_{-0.05}$ 	&           48	& good	&        4	&good	&0.41$^{+0.02}_{-0.02}$ 	&1.54	& 0.33$^{+0.00}_{-0.00}$	&1.38$^{+0.08}_{-0.08}$	\\
1040346-1155511	& c	& 0.7088	& $-$22.00	&	--			&           81	& bad	&        7	&bad	&--			 	& -- 	& 0.41$^{+0.01}_{-0.01}$	&0.35$^{+0.02}_{-0.02}$	\\
1040350-1157594	& c	& 0.7043	& $-$20.62	&2.52$^{+0.04}_{-0.05}$ 	&           60	& good	&        3	&bad	&0.59$^{+0.05}_{-0.05}$ 	&0.77	& 0.37$^{+0.02}_{-0.03}$	&0.36$^{+0.04}_{-0.03}$	\\
1040356-1156026	& c	& 0.7081	& $-$21.69	&	--			&           34	& bad	&       $-5$	&bad	&--			 	& -- 	& 0.24$^{+0.00}_{-0.00}$	&0.71$^{+0.15}_{-0.12}$	\\
1040386-1153055	& f	& 0.7957	& $-$20.84	&2.08$^{+0.02}_{-0.03}$ 	&           74	& good	&       66	&bad	&0.27$^{+0.01}_{-0.01}$ 	&1.27	& 0.47$^{+0.03}_{-0.02}$	&0.48$^{+0.04}_{-0.04}$	\\
1040388-1154195	& f	& 0.8646	& $-$20.47	&1.97$^{+0.05}_{-0.06}$ 	&           63	& good	&        7	&good	&0.27$^{+0.03}_{-0.02}$ 	&1.43	& 0.30$^{+0.01}_{-0.02}$	&0.32$^{+0.08}_{-0.04}$	\\
1040399-1153543	& c	& 0.7059	& $-$20.35	&	--			&           60	& bad	&        6	&bad	&--			 	& -- 	& 0.36$^{+0.01}_{-0.02}$	&0.33$^{+0.04}_{-0.04}$	\\
1040401-1157507	& f	& 0.6243	& $-$21.88	&2.18$^{+0.02}_{-0.02}$ 	&           50	& good	&        3	&bad	&0.51$^{+0.01}_{-0.01}$ 	&1.73	& 0.54$^{+0.01}_{-0.01}$	&0.52$^{+0.01}_{-0.01}$	\\
1040402-1154295	& f	& 0.9637	& $-$21.34	&2.22$^{+0.02}_{-0.02}$ 	&           53	& good	&        1	&good	&0.27$^{+0.01}_{-0.01}$ 	&3.20	& 0.27$^{+0.01}_{-0.01}$	&0.33$^{+0.02}_{-0.03}$	\\
1040409-1155272	& f	& 0.6247	& $-$20.00	&0.35$^{+1.44}_{-\infty}$ 	&           74	& good	&        3	&bad	&0.03$^{+0.03}_{-0.02}$ 	&0.50	& 0.20$^{+0.01}_{-0.01}$	&0.19$^{+0.05}_{-0.07}$	\\
1040409-1157230	& g	& 0.6316	& $-$21.62	&2.44$^{+0.01}_{-0.02}$ 	&           61	& good	&        5	&bad	&0.83$^{+0.03}_{-0.03}$ 	&2.04	& 0.68$^{+0.01}_{-0.01}$	&0.86$^{+0.02}_{-0.02}$	\\
1040410-1152550	& f	& 0.9575	& $-$21.96	&	--			&           74	& bad	&        5	&bad	&--				& -- 	& 0.69$^{+0.18}_{-0.12}$	&0.34$^{+0.04}_{-0.04}$	\\
1040410-1155590	& c	& 0.7079	& $-$22.26	&2.54$^{+0.02}_{-0.02}$ 	&           58	& good	&        5	&good	&1.44$^{+0.05}_{-0.04}$ 	&4.80	& 0.30$^{+0.02}_{-0.02}$	&0.93$^{+0.02}_{-0.02}$	\\
1040410-1156345	& c	& 0.7009	& $-$21.54	&	--			&           55	& bad	&        4	&good	&--				& -- 	& 0.40$^{+0.00}_{-0.00}$	&0.45$^{+0.02}_{-0.02}$	\\
1040415-1156207	& f	& 0.6240	& $-$19.32	&	--			&           39	& bad	&        $-2$	&bad	&--				& -- 	& 0.20$^{+0.02}_{-0.01}$	&1.70$^{+0.64}_{-0.34}$	\\
1040419-1155198	& f	& 0.7388	& $-$20.96	&2.21$^{+0.03}_{-0.03}$ 	&           71	& good	&        5	&good	&0.32$^{+0.01}_{-0.02}$ 	&1.24	& 0.37$^{+0.01}_{-0.01}$	&0.45$^{+0.05}_{-0.03}$	\\
1040420-1155092	& f	& 0.5875	& $-$20.14	&0.68$^{+0.41}_{-\infty}$ 	&           57	& good	&        1	&good	&0.02$^{+0.01}_{-0.01}$ 	&0.55	& 0.35$^{+0.01}_{-0.03}$	&0.31$^{+0.04}_{-0.02}$	\\
1040443-1158045	& g	& 0.6317	& $-$21.03	&2.35$^{+0.08}_{-0.10}$ 	&           54	& good	&        1	&bad	&0.15$^{+0.10}_{-0.10}$ 	&0.70	& 0.14$^{+0.00}_{-0.00}$	&0.22$^{+0.06}_{-0.04}$	\\
1040449-1152360	& f	& 0.8645	& $-$21.09	&	--			&           47	& bad	&        5	&--	&--			 	& -- 	& -4.90$^{+-4.90}_{--4.90}$	&0.34$^{+0.02}_{-0.02}$	\\
1040467-1154041	& g	& 0.7821	& $-$22.13	&	--			&           72	& bad	&        3	&bad	&--				& -- 	& 0.34$^{+0.01}_{-0.01}$	&0.31$^{+0.07}_{-0.05}$	\\
1040471-1153262	& g	& 0.7792	& $-$21.48	&2.25$^{+0.05}_{-0.04}$ 	&           52	& good	&        5	&good	&0.23$^{+0.03}_{-0.03}$ 	&1.11	& 0.40$^{+0.01}_{-0.01}$	&0.37$^{+0.01}_{-0.01}$	\\
1040476-1158184	& f	& 0.6171	& $-$20.85	&	--			&           36	& bad	&        $-2$	&bad	&--				& -- 	& 0.29$^{+0.01}_{-0.01}$	&0.31$^{+0.05}_{-0.04}$	\\
1040480-1152408	& f	& 0.5354	& $-$20.01	&1.90$^{+0.05}_{-0.05}$ 	&           64	& good	&       11	&good	&0.16$^{+0.00}_{-0.00}$ 	&2.36	& 0.23$^{+0.01}_{-0.01}$	&0.27$^{+0.02}_{-0.03}$	\\
1040483-1156427	& g	& 0.6329	& $-$21.11	&1.53$^{+0.33}_{-\infty}$ 	&           83	& good	&       11	&bad	&0.08$^{+0.05}_{-0.05}$ 	&0.90	& 1.18$^{+0.09}_{-0.07}$	&0.67$^{+0.05}_{-0.04}$	\\
1040492-1156399	& f	& 0.5193	& $-$19.86	&	--			&           79	& bad	&        1	&bad	&--			 	& -- 	& 0.20$^{+0.01}_{-0.01}$	&0.23$^{+0.07}_{-0.08}$	\\
1040493-1152154	& f	& 0.6560	& $-$22.55	&2.12$^{+0.04}_{-0.04}$ 	&           71	& good	& --	&--	&0.71$^{+0.04}_{-0.04}$ 		&3.59	& --	&2.19$^{+0.15}_{-0.13}$	\\
1040517-1153222	& f	& 0.9147	& $-$20.61	&2.06$^{+0.04}_{-0.03}$ 	&           50	& good	&        3	&bad	&0.17$^{+0.01}_{-0.01}$ 	&1.11	& 0.38$^{+0.09}_{-0.09}$	&0.25$^{+0.40}_{-0.25}$	\\
1054194-1147007	& f	& 0.0764	& $-$19.22	&	--			&           38	& bad	&        3	&good	&--			 	& -- 	& 1.23$^{+0.00}_{-0.00}$	&1.71$^{+0.01}_{-0.01}$	\\
1054198-1146337	& c	& 0.6972	& $-$21.42	&	--			&           50	& bad	&       11	&good	&--			 	& -- 	& 0.26$^{+0.01}_{-0.01}$	&0.49$^{+0.02}_{-0.02}$	\\
1054207-1148130	& c	& 0.6996	& $-$19.98	&1.00$^{+0.66}_{-\infty}$ 	&           67	& good	&        $-2$	&bad	&0.04$^{+0.05}_{-0.03}$ 	&0.41	& 0.21$^{+0.01}_{-0.01}$	&0.25$^{+0.12}_{-0.11}$	\\
1054223-1147460	& f	& 0.8634	& $-$24.80	&1.13$^{+0.87}_{-\infty}$ 	&           84	& good	&        3	&bad	&0.04$^{+0.03}_{-0.02}$ 	&0.97	& 0.11$^{+0.00}_{-0.00}$	&0.02$^{+0.03}_{-0.02}$	\\
1054236-1149453	& f	& 0.6629	& $-$21.68	&0.87$^{+0.76}_{-\infty}$ 	&           61	& good	&        1	&good	&0.05$^{+0.04}_{-0.03}$ 	&0.90	& 0.18$^{+0.01}_{-0.01}$	&0.06$^{+0.01}_{-0.01}$	\\
1054264-1147207	& c	& 0.6963	& $-$21.57	&2.45$^{+0.02}_{-0.03}$ 	&           81	& good	&        7	&good	&0.59$^{+0.03}_{-0.04}$ 	&1.39	& 0.90$^{+0.02}_{-0.02}$	&0.60$^{+0.04}_{-0.04}$	\\
1054277-1149315	& f	& 0.7623	& $-$21.75	&	--			&           62	& bad	&       11	&good	&--			 	& -- 	& 0.44$^{+0.01}_{-0.01}$	&0.70$^{+0.02}_{-0.02}$	\\
1054278-1149580	& c	& 0.6949	& $-$22.75	&	--			&           56	& bad	&        3	&bad	&--			 	& -- 	& 0.25$^{+0.02}_{-0.01}$	&2.04$^{+0.14}_{-0.12}$	\\
1054292-1149028	& c	& 0.7030	& $-$20.93	&	--			&           69	& bad	&        $-6$	&bad	&--				& -- 	& 0.92$^{+0.15}_{-0.07}$	&0.40$^{+0.08}_{-0.05}$	\\
1054303-1148158	& c	& 0.6952	& $-$20.02	&2.00$^{+0.16}_{-0.38}$ 	&           47	& good	&       66	&good	&0.13$^{+0.08}_{-0.06}$ 	&0.32	& 0.25$^{+0.01}_{-0.01}$	&0.32$^{+0.06}_{-0.03}$	\\
1054338-1146388	& f	& 0.7613	& $-$22.66	&2.22$^{+0.02}_{-0.03}$ 	&           78	& good	&        5	&bad	&0.67$^{+0.02}_{-0.02}$ 	&2.52	& 0.77$^{+0.08}_{-0.08}$	&1.16$^{+0.07}_{-0.09}$	\\
1054339-1147352	& f	& 0.8608	& $-$21.97	&	--			&           53	& bad	&       $-5$	&bad	&--			 	& -- 	& 0.27$^{+0.01}_{-0.01}$	&0.19$^{+0.02}_{-0.02}$	\\
1054343-1147004	& c	& 0.6935	& $-$21.27	&1.76$^{+0.09}_{-0.11}$ 	&           50	& good	&       11	&good	&0.22$^{+0.04}_{-0.04}$ 	&1.60	& 0.30$^{+0.01}_{-0.01}$	&0.23$^{+0.03}_{-0.03}$	\\
1054356-1245264	& c	& 0.7493	& $-$21.89	&	--			&           52	& bad	&        $-2$	&bad	&--				& -- 	& 0.37$^{+0.01}_{-0.01}$	&1.25$^{+0.08}_{-0.07}$	\\
1054358-1243099	& f	& 0.2424	& $-$17.24	&1.80$^{+0.07}_{-0.08}$ 	&           79	& good	&        3	&bad	&0.20$^{+0.02}_{-0.02}$ 	&0.89	& 0.31$^{+0.01}_{-0.01}$	&0.34$^{+0.02}_{-0.02}$	\\
1054389-1243521	& f	& 0.2428	& $-$20.66	&	--			&           76	& bad	&        4	&bad	&--			 	& -- 	& 0.89$^{+0.01}_{-0.01}$	&1.02$^{+0.01}_{-0.01}$	\\
1054392-1243462	& f	& 0.5250	& $-$20.01	&2.15$^{+0.03}_{-0.03}$ 	&           45	& good	&        3	&good	&0.35$^{+0.01}_{-0.01}$ 	&1.42	& 0.27$^{+0.01}_{-0.01}$	&0.45$^{+0.02}_{-0.02}$	\\
1054414-1245384	& c	& 0.7504	& $-$21.47	&	--			&           76	& bad	&        $-6$	&good	&--				& -- 	& 0.31$^{+0.01}_{-0.01}$	&0.38$^{+0.03}_{-0.02}$	\\
1054436-1244401	& f	& 0.5228	& $-$20.45	&1.60$^{+0.10}_{-0.13}$ 	&           66	& good	&        3	&good	&0.18$^{+0.03}_{-0.03}$ 	&1.07	& 0.33$^{+0.01}_{-0.00}$	&0.41$^{+0.01}_{-0.01}$	\\
1054441-1246036	& f	& 0.2322	& $-$17.53	&1.63$^{+0.05}_{-0.06}$ 	&           78	& good	&        7	&good	&0.20$^{+0.01}_{-0.01}$ 	&0.95	& 0.44$^{+0.01}_{-0.01}$	&0.52$^{+0.03}_{-0.02}$	\\
1054457-1244068	& f	& 0.5891	& $-$20.60	&2.02$^{+0.07}_{-0.05}$ 	&           65	& good	&        5	&good	&0.30$^{+0.03}_{-0.03}$ 	&2.02	& 0.49$^{+0.01}_{-0.01}$	&--	\\
1054486-1243269	& c	& 0.7491	& $-$20.72	&	--			&           41	& bad	&        2	&bad	&--				& -- 	& 0.26$^{+0.01}_{-0.01}$	&0.35$^{+0.02}_{-0.01}$	\\
1054494-1247066	& f	& 1.0184	& $-$22.45	&2.52$^{+0.02}_{-0.02}$ 	&           57	& good	&        6	&bad	&0.53$^{+0.05}_{-0.05}$ 	&1.61	& 0.58$^{+0.03}_{-0.02}$	&0.77$^{+0.03}_{-0.03}$	\\
1054498-1245499	& f	& 0.2017	& $-$18.14	&1.62$^{+0.06}_{-0.07}$ 	&           65	& good	&        3	&good	&0.10$^{+0.02}_{-0.02}$ 	&0.89	& 0.25$^{+0.00}_{-0.00}$	&0.30$^{+0.01}_{-0.01}$	\\
1054512-1242223	& f	& 0.2326	& $-$17.47	&1.76$^{+0.13}_{-0.18}$ 	&           44	& good	& --	&--	&0.29$^{+0.03}_{-0.03}$ 		&1.22	& --	&0.35$^{+0.03}_{-0.03}$	\\
1054515-1244509	& f	& 0.6446	& $-$20.26	&	--			&           55	& bad	&        2	&bad	&--			 	& -- 	& 0.23$^{+0.01}_{-0.02}$	&0.24$^{+0.02}_{-0.03}$	\\
1054525-1244189	& g	& 0.7283	& $-$22.34	&	--			&           41	& bad	&       $-5$	&good	&--			 	& -- 	& 0.38$^{+0.01}_{-0.00}$	&0.32$^{+0.02}_{-0.02}$	\\
1059031-1254292	& c	& 0.4561	& $-$23.30	&	--			&           78	& bad	& --	&--	&--					& -- 	& --	&1.46$^{+0.05}_{-0.05}$	\\
1059052-1254215	& c	& 0.4547	& $-$20.80	&2.09$^{+0.10}_{-0.13}$ 	&           55	& good	& --	&--	&0.44$^{+0.07}_{-0.07}$ 		&1.17	& --	&0.96$^{+0.04}_{-0.03}$	\\
1059058-1255024	& f	& 0.6626	& $-$22.20	&2.39$^{+0.05}_{-0.06}$ 	&           53	& good	& --	&--	&0.32$^{+0.00}_{-0.00}$ 		&4.64	& --	&2.29$^{+0.16}_{-0.14}$	\\
1059061-1252541	& f	& 0.5190	& $-$21.11	&2.23$^{+0.01}_{-0.01}$ 	&           42	& good	& --	&--	&0.29$^{+0.04}_{-0.04}$ 		&1.95	& --	&0.40$^{+0.01}_{-0.01}$	\\
1059063-1249405	& f	& 0.6956	& $-$21.92	&	--			&           44	& bad	& --	&--	&--			 		& -- 	& --	&0.52$^{+0.04}_{-0.06}$	\\
1059065-1252425	& c	& 0.4592	& $-$21.04	&2.06$^{+0.09}_{-0.12}$ 	&           52	& good	& --	&--	&0.11$^{+0.04}_{-0.04}$ 		&1.08	& --	&0.20$^{+0.01}_{-0.01}$	\\
1059085-1252506	& c	& 0.4584	& $-$18.17	&1.84$^{+0.15}_{-0.23}$ 	&           80	& good	& --	&--	&0.13$^{+0.04}_{-0.04}$ 		&0.71	& --	&0.42$^{+0.16}_{-0.13}$	\\
1059086-1255576	& c	& 0.4515	& $-$20.75	&0.68$^{+1.10}_{-\infty}$ 	&           40	& good	& --	&--	&0.02$^{+0.01}_{-0.01}$ 		&0.53	& --	&0.69$^{+0.09}_{-0.10}$	\\
1059089-1252444	& f	& 0.4120	& $-$21.50	&2.23$^{+0.03}_{-0.03}$ 	&           59	& good	& --	&--	&0.51$^{+0.03}_{-0.03}$ 		&3.61	& --	&0.58$^{+0.01}_{-0.01}$	\\
1059100-1251390	& c	& 0.4517	& $-$21.52	&	--			&           33	& bad	& --	&--	&--			 		& -- 	& --	&2.00$^{+0.13}_{-0.08}$	\\
1059100-1252337	& f	& 0.4150	& $-$20.21	&2.05$^{+0.08}_{-0.09}$ 	&           65	& good	& --	&--	&0.29$^{+0.04}_{-0.03}$ 		&1.03	& --	&0.49$^{+0.02}_{-0.02}$	\\
1059104-1253211	& c	& 0.4553	& $-$21.63	&	--			&           58	& bad	& --	&--	&--					& -- 	& --	&1.61$^{+0.05}_{-0.04}$	\\
1059105-1249497	& f	& 0.5729	& $-$21.06	&	--			&           63	& bad	& --	&--	&--			 		& -- 	& --	&0.43$^{+0.02}_{-0.02}$	\\
1059121-1250330	& c	& 0.4556	& $-$18.66	&1.39$^{+0.14}_{-0.22}$ 	&           77	& good	& --	&--	&0.13$^{+0.03}_{-0.03}$ 		&2.29	& --	&0.19$^{+0.08}_{-0.08}$	\\
1059135-1254337	& c	& 0.4559	& $-$22.47	&	--			&           79	& bad	& --	&--	&--			 		& -- 	& --	&0.95$^{+0.07}_{-0.04}$	\\
1059156-1250183	& f	& 0.5200	& $-$20.35	&	--			&           70	& bad	& --	&--	&--			 		& -- 	& --	&0.44$^{+0.33}_{-0.37}$	\\
1059156-1254404	& c	& 0.4592	& $-$21.14	&	--			&           59	& bad	& --	&--	&--			 		& -- 	& --	&0.45$^{+0.03}_{-0.03}$	\\
1059169-1255242	& f	& 0.3515	& $-$20.74	&	--			&           55	& bad	& --	&--	&--			 		& -- 	& --	&0.83$^{+0.03}_{-0.03}$	\\
1059176-1255154	& f	& 0.2191	& $-$18.52	&	--			&           59	& bad	& --	&--	&--					& -- 	& --	&1.07$^{+0.04}_{-0.03}$	\\
1059198-1251424	& c	& 0.4553	& $-$20.61	&1.76$^{+0.41}_{-\infty}$ 	&           64	& good	& --	&--	&0.04$^{+0.06}_{-0.06}$ 		&0.58	& --	&0.42$^{+0.31}_{-0.10}$	\\
1103322-1243181	& f	& 0.6044	& $-$21.46	&	--			&           71	& bad	& --	&--	&--					& -- 	& --	&0.47$^{+0.02}_{-0.02}$	\\
1103323-1243143	& f	& 0.4109	& $-$21.23	&2.30$^{+0.07}_{-0.08}$ 	&           61	& good	& --	&--	&0.41$^{+0.06}_{-0.06}$ 		&1.81	& --	&0.72$^{+0.02}_{-0.02}$	\\
1103336-1249004	& f	& 0.6966	& $-$21.32	&2.18$^{+0.02}_{-0.02}$ 	&           75	& good	&        7	&--	&0.60$^{+0.01}_{-0.02}$ 	&1.28	& --	&0.76$^{+0.04}_{-0.03}$	\\
1103346-1244269	& f	& 0.4106	& $-$18.61	&1.70$^{+0.06}_{-0.07}$ 	&           71	& good	&        5	&--	&0.16$^{+0.02}_{-0.02}$ 	&0.94	& 0.31$^{+0.02}_{-0.02}$	&0.39$^{+0.03}_{-0.02}$	\\
1103348-1244157	& f	& 0.3556	& $-$21.45	&	--			&           84	& bad	&        4	&good	&--			 	& -- 	& 1.32$^{+0.04}_{-0.03}$	&1.04$^{+0.02}_{-0.02}$	\\
1103355-1244515	& g	& 0.6259	& $-$22.24	&2.56$^{+0.01}_{-0.01}$ 	&           35	& good	&        5	&--	&1.35$^{+0.02}_{-0.02}$ 	&3.15	& --	&0.80$^{+0.01}_{-0.01}$	\\
1103365-1244223	& g	& 0.7031	& $-$24.45	&2.60$^{+0.00}_{-0.00}$ 	&           77	& good	&        3	&good	&1.35$^{+0.05}_{-0.04}$ 	&2.60	& 1.64$^{+0.02}_{-0.02}$	&1.80$^{+0.06}_{-0.07}$	\\
1103368-1248298	& f	& 0.5484	& $-$20.83	&2.22$^{+0.07}_{-0.09}$ 	&           44	& good	&        4	&--	&0.51$^{+0.08}_{-0.08}$ 	&0.91	& --	&0.56$^{+0.02}_{-0.01}$	\\
1103370-1247124	& f	& 0.3051	& $-$20.00	&2.05$^{+0.03}_{-0.04}$ 	&           81	& good	&        5	&--	&0.51$^{+0.05}_{-0.05}$ 	&1.32	& --	&0.84$^{+0.02}_{-0.02}$	\\
1103374-1244072	& g	& 0.7058	& $-$21.30	&2.25$^{+0.04}_{-0.05}$ 	&           78	& good	&       11	&bad	&0.61$^{+0.04}_{-0.05}$ 	&1.34	& 0.63$^{+0.02}_{-0.02}$	&0.64$^{+0.03}_{-0.03}$	\\
1103393-1246119	& f	& 0.1475	& $-$16.02	&2.00$^{+0.06}_{-0.05}$ 	&           73	& good	&       11	&--	&0.21$^{+0.03}_{-0.03}$ 	&1.07	& 0.59$^{+0.02}_{-0.02}$	&0.78$^{+0.08}_{-0.06}$	\\
1103395-1244537	& f	& 0.7217	& $-$21.97	&2.44$^{+0.02}_{-0.03}$ 	&           64	& good	&        2	&--	&0.16$^{+0.01}_{-0.01}$ 	&2.87	& 0.60$^{+0.03}_{-0.04}$	&1.53$^{+0.61}_{-0.48}$	\\
1103398-1246578	& g	& 0.7022	& $-$21.55	&2.35$^{+0.01}_{-0.01}$ 	&           66	& good	&        6	&--	&0.60$^{+0.01}_{-0.01}$ 	&1.63	& 0.60$^{+0.01}_{-0.02}$	&0.63$^{+0.02}_{-0.02}$	\\
1103398-1247485	& f	& 0.3424	& $-$18.96	&1.81$^{+0.13}_{-0.19}$ 	&           66	& good	&       11	&--	&0.20$^{+0.03}_{-0.03}$ 	&0.88	& --	&0.37$^{+0.03}_{-0.02}$	\\
1103401-1244377	& g	& 0.7032	& $-$20.88	&2.01$^{+0.11}_{-0.17}$ 	&           35	& good	&        4	&--	&0.45$^{+0.03}_{-0.02}$ 	&2.65	& 0.22$^{+0.00}_{-0.00}$	&0.24$^{+0.02}_{-0.01}$	\\
1103401-1244530	& f	& 0.7228	& $-$22.33	&	--			&           67	& bad	&        3	&good	&--			 	& -- 	& 0.56$^{+0.02}_{-0.02}$	&1.38$^{+0.06}_{-0.06}$	\\
1103404-1247358	& f	& 0.8049	& $-$22.55	&2.37$^{+0.00}_{-0.00}$ 	&           46	& good	&        5	&--	&0.56$^{+0.01}_{-0.01}$ 	&2.16	& --	&0.57$^{+0.04}_{-0.02}$	\\
1103418-1244344	& f	& 0.3539	& $-$19.94	&	--			&           65	& bad	&        $-2$	&bad	&--			 	& -- 	& 0.28$^{+0.00}_{-0.01}$	&0.35$^{+0.03}_{-0.04}$	\\
1103424-1245086	& f	& 0.1990	& $-$18.61	&1.71$^{+0.01}_{-0.01}$ 	&           64	& good	&        5	&bad	&0.42$^{+0.03}_{-0.03}$ 	&1.75	& 0.98$^{+0.02}_{-0.02}$	&1.12$^{+0.02}_{-0.02}$	\\
1103430-1245370	& f	& 0.6584	& $-$21.64	&	--			&           55	& bad	&        $-2$	&bad	&0.12$^{+0.11}_{-0.08}$ 	& -- 	& 0.50$^{+0.01}_{-0.01}$	&1.55$^{+0.16}_{-0.13}$	\\
1103435-1248339	& f	& 0.8788	& $-$20.34	&	--			&           60	& bad	&       11	&--	&0.07$^{+0.06}_{-0.04}$ 	& -- 	& --	&0.37$^{+0.02}_{-0.03}$	\\
1103446-1249085	& c	& 0.9598	& $-$22.16	&2.50$^{+0.02}_{-0.03}$ 	&           66	& good	&        7	&--	&0.71$^{+0.04}_{-0.03}$ 	&3.57	& --	&0.44$^{+0.04}_{-0.03}$	\\
1103447-1245597	& c	& 0.9588	& --	&1.86$^{+0.12}_{-0.22}$ 		&           63	& good	&        3	&--	&0.10$^{+0.02}_{-0.03}$ 	&0.76	& 0.26$^{+0.01}_{-0.01}$	&1.24$^{+0.15}_{-0.08}$	\\
1103457-1245397	& c	& 0.9562	& $-$21.88	&	--			&           54	& bad	&        2	&bad	&--			 	& -- 	& 0.28$^{+0.01}_{-0.01}$	&0.68$^{+0.09}_{-0.06}$	\\
1103458-1243353	& f	& 0.4275	& $-$20.12	&	--			&           31	& bad	&       $-5$	&bad	&--			 	& -- 	& --	&0.43$^{+0.03}_{-0.03}$	\\
1103462-1247552	& f	& 0.5003	& $-$23.26	&2.15$^{+0.05}_{-0.05}$ 	&           66	& good	&        5	&--	&0.75$^{+0.03}_{-0.03}$ 	&2.28	& 0.74$^{+0.01}_{-0.02}$	&6.70$^{+0.07}_{-0.08}$	\\
1103463-1246578	& g	& 0.6284	& $-$20.99	&2.21$^{+0.06}_{-0.09}$ 	&           78	& good	&        4	&--	&0.34$^{+0.05}_{-0.05}$ 	&1.27	& 0.60$^{+0.03}_{-0.03}$	&0.64$^{+0.02}_{-0.03}$	\\
1103477-1247428	& f	& 0.7657	& $-$21.75	&	--			&           45	& bad	&        6	&bad	&--				& -- 	& 0.63$^{+0.03}_{-0.02}$	&0.88$^{+0.02}_{-0.02}$	\\
1103485-1247452	& f	& 0.7668	& $-$20.50	&1.19$^{+0.54}_{-\infty}$ 	&           52	& good	&       $-5$	&--	&0.03$^{+0.02}_{-0.02}$ 	&0.76	& 0.16$^{+0.01}_{-0.02}$	&2.71$^{+0.87}_{-0.54}$	\\
1103495-1248506	& f	& 1.1920	& $-$21.66	&1.23$^{+0.12}_{-0.20}$ 	&           49	& good	&        7	&--	&0.20$^{+0.01}_{-0.01}$ 	&0.00	& 0.17$^{+0.01}_{-0.01}$	&0.22$^{+0.02}_{-0.02}$	\\
1103504-1247559	& g	& 0.6273	& $-$19.87	&1.78$^{+0.05}_{-0.06}$ 	&           64	& good	&       66	&--	&0.10$^{+0.04}_{-0.04}$ 	&0.96	& 0.20$^{+0.01}_{-0.01}$	&0.21$^{+0.03}_{-0.02}$	\\
1103508-1247279	& f	& 0.6953	& $-$21.09	&2.20$^{+0.03}_{-0.04}$ 	&           48	& good	&        5	&--	&0.57$^{+0.00}_{-0.00}$ 	&1.84	& 0.64$^{+0.03}_{-0.03}$	&0.67$^{+0.02}_{-0.02}$	\\
1103531-1243096	& g	& 0.7033	& $-$21.39	&2.48$^{+0.06}_{-0.06}$ 	&           30	& good	&        4	&--	&0.52$^{+0.12}_{-0.12}$ 	&1.37	& 0.22$^{+0.01}_{-0.00}$	&0.22$^{+0.02}_{-0.02}$	\\
1103540-1245259	& f	& 0.9210	& $-$22.00	&1.50$^{+0.11}_{-0.14}$ 	&           37	& good	&        5	&--	&0.69$^{+0.02}_{-0.02}$ 	&1.90	& 0.59$^{+0.02}_{-0.02}$	&0.59$^{+0.02}_{-0.02}$	\\
1103543-1248403	& f	& 0.7661	& $-$20.82	&2.21$^{+0.04}_{-0.04}$ 	&           62	& good	&        8	&--	&0.25$^{+0.01}_{-0.01}$ 	&1.01	& 0.42$^{+0.01}_{-0.02}$	&0.48$^{+0.02}_{-0.02}$	\\
1119111-1128458	& f	& 0.4536	& $-$20.79	&1.31$^{+0.23}_{-0.37}$ 	&           57	& good	& --	&--	&0.44$^{+0.02}_{-0.02}$ 		&1.77	& --	&0.56$^{+0.01}_{-0.02}$	\\
1119112-1133186	& f	& 0.2507	& $-$18.73	&	--			&           73	& bad	& --	&--	&--					& -- 	& --	&0.24$^{+0.02}_{-0.02}$	\\
1119138-1129498	& f	& 0.3485	& $-$19.81	&1.98$^{+0.11}_{-0.10}$ 	&           48	& good	& --	&--	&1.12$^{+0.08}_{-0.69}$ 		&0.71	& --	&0.37$^{+0.01}_{-0.01}$	\\
1119151-1133077	& f	& 0.2506	& $-$21.87	&2.34$^{+0.02}_{-0.02}$ 	&           64	& good	& --	&--	&0.15$^{+0.02}_{-0.02}$ 		&1.07	& --	&1.48$^{+0.01}_{-0.01}$	\\
1119163-1127282\_A	& f	& 1.0241	& --	&2.18$^{+0.02}_{-0.02}$ 	&           61	& good	& --	&--	&0.27$^{+0.01}_{-0.01}$ 		&2.63	& --	&0.87$^{+0.02}_{-0.02}$	\\
1119163-1127282\_B	& f	& 0.9671	& --	&1.95$^{+0.05}_{-0.07}$ 	&           61	& good	& --	&--	&0.16$^{+0.01}_{-0.02}$ 		&1.05	& --	&0.87$^{+0.02}_{-0.02}$	\\
1119165-1131400	& f	& 0.6953	& $-$21.52	&0.13$^{+0.87}_{-\infty}$ 	&           53	& good	& --	&--	&0.73$^{+0.03}_{-0.02}$ 		&1.75	& --	&0.80$^{+0.04}_{-0.04}$	\\
1119168-1129376	& g	& 0.5496	& $-$23.73	&	--			&           52	& bad	& --	&--	&--			 		& -- 	& --	&2.41$^{+0.27}_{-0.37}$	\\
1119169-1128380	& f	& 0.7918	& $-$23.06	&2.02$^{+0.03}_{-0.02}$ 	&           52	& good	& --	&--	&0.49$^{+0.01}_{-0.02}$ 		&1.96	& --	&3.56$^{+0.23}_{-0.23}$	\\
1119173-1129425	& g	& 0.5503	& $-$21.64	&	--			&           40	& bad	& --	&--	&--			 		& -- 	& --	&1.16$^{+0.05}_{-0.04}$	\\
1119181-1132049	& f	& 0.1239	& $-$19.95	&1.47$^{+0.19}_{-0.35}$ 	&           33	& good	& --	&--	&0.65$^{+0.09}_{-0.09}$ 		&1.85	& --	&1.11$^{+0.01}_{-0.01}$	\\
1119184-1128134	& f	& 0.3391	& $-$20.37	&1.94$^{+0.01}_{-0.01}$ 	&           68	& good	& --	&--	&0.35$^{+0.01}_{-0.01}$ 		&1.36	& --	&0.29$^{+0.02}_{-0.02}$	\\
1119204-1127409	& f	& 0.5286	& $-$20.46	&1.78$^{+0.05}_{-0.06}$ 	&           58	& good	& --	&--	&0.15$^{+0.01}_{-0.01}$ 		&1.06	& --	&0.34$^{+0.12}_{-0.09}$	\\
1119215-1129103	& f	& 0.5284	& $-$22.06	&2.42$^{+0.04}_{-0.05}$ 	&           68	& good	& --	&--	&0.45$^{+0.07}_{-0.07}$ 		&1.70	& --	&0.75$^{+0.01}_{-0.02}$	\\
1119216-1131053	& f	& 0.9587	& $-$21.91	&1.66$^{+0.09}_{-0.08}$ 	&           53	& good	& --	&--	&0.19$^{+0.01}_{-0.01}$ 		&1.27	& --	&0.26$^{+0.03}_{-0.02}$	\\
1119216-1132421	& f	& 0.4746	& $-$20.86	&	--			&           69	& bad	& --	&--	&--			 		& -- 	& --	&1.06$^{+0.07}_{-0.04}$	\\
1119216-1132475	& f	& 0.4764	& $-$21.43	&	--			&           46	& bad	& --	&--	&--					& -- 	& --	&0.88$^{+0.03}_{-0.02}$	\\
1119222-1129055	& f	& 0.3727	& $-$20.34	&1.93$^{+0.02}_{-0.02}$ 	&           74	& good	& --	&--	&0.22$^{+0.01}_{-0.01}$ 		&0.97	& --	&0.36$^{+0.02}_{-0.03}$	\\
1119226-1128488	& f	& 0.5269	& $-$21.81	&	--			&           39	& bad	& --	&--	&--			 		& -- 	& --	&0.41$^{+0.09}_{-0.09}$	\\
1119235-1130144	& f	& 0.6777	& $-$20.85	&1.39$^{+0.23}_{-0.33}$ 	&           43	& good	& --	&--	&0.94$^{+0.34}_{-0.36}$ 		&1.14	& --	&0.38$^{+0.02}_{-0.02}$	\\
1119243-1131232	& f	& 0.2125	& $-$20.52	&2.17$^{+0.02}_{-0.02}$ 	&           59	& good	& --	&--	&0.61$^{+0.10}_{-0.10}$ 		&2.67	& --	&1.05$^{+0.01}_{-0.01}$	\\
1138034-1132394	& f	& 0.6199	& $-$19.87	&1.16$^{+0.47}_{-\infty}$ 	&           58	& good	&        3	&bad	&0.09$^{+0.03}_{-0.03}$ 	&3.40	& 0.13$^{+0.01}_{-0.00}$	&2.06$^{+0.13}_{-0.24}$	\\
1138035-1132254	& c	& 0.4785	& $-$20.83	&2.22$^{+0.05}_{-0.05}$ 	&           66	& good	&        5	&good	&0.47$^{+0.05}_{-0.05}$ 	&1.30	& 0.45$^{+0.00}_{-0.00}$	&0.54$^{+0.01}_{-0.01}$	\\
1138037-1137275	& f	& 0.7384	& $-$21.71	&1.62$^{+0.17}_{-0.19}$ 	&           82	& good	&       11	&good	&0.21$^{+0.03}_{-0.03}$ 	&1.03	& 1.27$^{+0.17}_{-0.35}$	&0.54$^{+0.06}_{-0.07}$	\\
1138057-1131517	& f	& 0.3586	& $-$19.02	&1.76$^{+0.13}_{-0.26}$ 	&           43	& good	&        6	&bad	&0.22$^{+0.03}_{-0.04}$ 	&1.30	& 0.31$^{+0.01}_{-0.01}$	&0.34$^{+0.01}_{-0.01}$	\\
1138064-1134252	& f	& 0.6192	& $-$20.30	&2.15$^{+0.03}_{-0.02}$ 	&           36	& good	&        3	&bad	&0.43$^{+0.01}_{-0.01}$ 	&1.40	& 0.38$^{+0.00}_{-0.01}$	&0.43$^{+0.02}_{-0.01}$	\\
1138064-1134297	& f	& 0.5452	& $-$19.31	&1.41$^{+0.22}_{-0.55}$ 	&           46	& good	&       11	&bad	&0.24$^{+0.01}_{-0.01}$ 	&1.27	& 0.26$^{+0.01}_{-0.01}$	&0.31$^{+0.03}_{-0.04}$	\\
1138069-1136160	& c	& 0.4520	& $-$18.62	&	--			&           51	& bad	&        $-2$	&bad	&--			 	& -- 	& 0.25$^{+0.01}_{-0.01}$	&0.24$^{+0.02}_{-0.02}$	\\
1138073-1132356	& f	& 0.3711	& $-$19.37	&1.97$^{+0.14}_{-0.20}$ 	&           72	& good	&        3	&bad	&0.27$^{+0.02}_{-0.02}$ 	&1.11	& 0.29$^{+0.00}_{-0.00}$	&0.36$^{+0.01}_{-0.01}$	\\
1138076-1136272	& f	& 0.6188	& $-$19.58	&2.12$^{+0.04}_{-0.03}$ 	&           67	& good	&        7	&bad	&0.29$^{+0.02}_{-0.01}$ 	&1.31	& 0.47$^{+0.05}_{-0.06}$	&0.44$^{+0.13}_{-0.07}$	\\
1138086-1131416	& f	& 0.5039	& $-$19.03	&1.55$^{+0.17}_{-0.27}$ 	&           49	& good	&       $-5$	&good	&0.13$^{+0.02}_{-0.02}$ 	&0.98	& 0.25$^{+0.01}_{-0.02}$	&0.31$^{+0.02}_{-0.02}$	\\
1138086-1136549	& c	& 0.4519	& $-$21.92	&2.36$^{+0.01}_{-0.01}$ 	&           54	& good	&        2	&good	&0.48$^{+0.04}_{-0.04}$ 	&1.64	& 0.51$^{+0.01}_{-0.00}$	&0.77$^{+0.02}_{-0.02}$	\\
1138094-1134286	& f	& 0.5291	& $-$19.74	&1.16$^{+0.38}_{-\infty}$ 	&           55	& good	&        6	&good	&0.33$^{+0.03}_{-0.04}$ 	&1.35	& 0.47$^{+0.02}_{-0.01}$	&0.51$^{+0.02}_{-0.02}$	\\
1138097-1136571	& f	& 0.8287	& $-$21.14	&	--			&           69	& bad	&       11	&bad	&--			 	& -- 	& 0.42$^{+0.02}_{-0.02}$	&0.42$^{+0.03}_{-0.03}$	\\
1138099-1132035	& c	& 0.4738	& $-$21.59	&2.19$^{+0.02}_{-0.02}$ 	&           75	& good	&        1	&good	&0.84$^{+0.04}_{-0.04}$ 	&2.52	& 0.77$^{+0.05}_{-0.04}$	&1.28$^{+0.03}_{-0.04}$	\\
1138104-1134064	& c	& 0.4786	& $-$20.79	&2.25$^{+0.01}_{-0.01}$ 	&           81	& good	&        6	&bad	&0.74$^{+0.07}_{-0.07}$ 	&2.33	& 0.64$^{+0.03}_{-0.05}$	&0.93$^{+0.06}_{-0.04}$	\\
1138112-1135117	& c	& 0.4842	& $-$18.36	&0.88$^{+0.53}_{-\infty}$ 	&           57	& good	&        $-2$	&bad	&0.03$^{+0.01}_{-0.01}$ 	&0.34	& 0.22$^{+0.02}_{-0.01}$	&0.35$^{+0.10}_{-0.09}$	\\
1138115-1135008	& f	& 0.1857	& $-$16.90	&2.02$^{+0.04}_{-0.05}$ 	&           53	& good	&       $-5$	&bad	&0.16$^{+0.02}_{-0.02}$ 	&0.87	& 0.20$^{+0.01}_{-0.01}$	&0.18$^{+0.02}_{-0.02}$	\\
1138116-1134448	& c	& 0.4571	& $-$20.72	&	--			&           46	& bad	&       $-5$	&bad	&--			 	& -- 	& 0.28$^{+0.00}_{-0.00}$	&0.39$^{+0.11}_{-0.08}$	\\
1138117-1137542	& f	& 0.5740	& $-$20.13	&0.98$^{+0.20}_{-0.39}$ 	&           49	& good	& --	&--	&0.57$^{+0.07}_{-0.07}$ 		&1.51	& --	&0.66$^{+0.03}_{-0.02}$	\\
1138127-1133524	& c	& 0.4863	& $-$20.60	&2.29$^{+0.08}_{-0.10}$ 	&           49	& good	&        6	&good	&0.29$^{+0.02}_{-0.02}$ 	&1.15	& 0.37$^{+0.00}_{-0.00}$	&0.44$^{+0.01}_{-0.01}$	\\
1138139-1133090	& f	& 0.3055	& $-$18.21	&0.79$^{+0.78}_{-\infty}$ 	&           47	& good	&       11	&good	&0.06$^{+0.05}_{-0.03}$ 	&0.80	& 0.32$^{+0.00}_{-0.00}$	&0.41$^{+0.04}_{-0.03}$	\\
1138170-1131411	& f	& 0.2605	& $-$19.23	&1.87$^{+0.08}_{-0.10}$ 	&           47	& good	&       $-5$	&good	&0.21$^{+0.06}_{-0.06}$ 	&0.99	& 0.18$^{+0.00}_{-0.00}$	&0.19$^{+0.10}_{-0.04}$	\\
1138176-1133209	& f	& 0.5286	& $-$19.75	&2.10$^{+0.04}_{-0.04}$ 	&           66	& good	&        1	&bad	&0.30$^{+0.04}_{-0.04}$ 	&0.77	& 0.37$^{+0.02}_{-0.02}$	&0.43$^{+0.05}_{-0.05}$	\\
1138177-1136332	& f	& 0.3049	& $-$19.83	&2.29$^{+0.03}_{-0.04}$ 	&           40	& good	&        6	&bad	&1.22$^{+0.18}_{-0.18}$ 	&2.97	& 0.72$^{+0.02}_{-0.01}$	&1.17$^{+0.02}_{-0.01}$	\\
1138183-1135486	& f	& 0.6525	& $-$20.12	&2.09$^{+0.07}_{-0.05}$ 	&           60	& good	&       11	&good	&0.33$^{+0.05}_{-0.04}$ 	&0.65	& 0.29$^{+0.01}_{-0.01}$	&0.31$^{+0.04}_{-0.03}$	\\
1138204-1131417	& f	& 0.9090	& $-$21.75	&	--			&           53	& bad	&       $-5$	&bad	&--			 	& -- 	& 0.36$^{+0.06}_{-0.04}$	&1.09$^{+0.24}_{-0.14}$	\\
1202370-1226079	& f	& 0.4603	& $-$20.36	&	--			&           52	& bad	& --	&--	&--			 		& -- 	& --	&0.65$^{+0.02}_{-0.02}$	\\
1202393-1222096	& f	& 0.3858	& $-$20.00	&	--			&           76	& bad	& --	&--	&--			 		& -- 	& --	&0.41$^{+0.02}_{-0.02}$	\\
1202398-1226154	& f	& 0.7284	& $-$21.53	&2.18$^{+0.05}_{-0.08}$ 	&           72	& good	& --	&--	&0.22$^{+0.03}_{-0.02}$ 		&1.15	& --	&0.46$^{+0.03}_{-0.04}$	\\
1202400-1223011	& c	& 0.4194	& $-$20.27	&1.99$^{+0.08}_{-0.09}$ 	&           79	& good	& --	&--	&0.22$^{+0.03}_{-0.04}$ 		&0.98	& --	&0.42$^{+0.04}_{-0.04}$	\\
1202406-1221340	& f	& 0.4074	& $-$22.76	&	--			&           54	& bad	& --	&--	&--			 		& -- 	& --	&1.83$^{+0.03}_{-0.03}$	\\
1202417-1221467	& f	& 0.1269	& $-$16.92	&	--			&           63	& bad	& --	&--	&--			 		& -- 	& --	&0.33$^{+0.03}_{-0.03}$	\\
1202428-1224401	& c	& 0.4201	& $-$20.70	&2.04$^{+0.10}_{-0.13}$ 	&           59	& good	& --	&--	&0.23$^{+0.01}_{-0.02}$ 		&1.01	& --	&0.62$^{+0.01}_{-0.01}$	\\
1202435-1222204	& f	& 0.3805	& $-$20.74	&1.96$^{+0.02}_{-0.02}$ 	&           51	& good	& --	&--	&0.43$^{+0.07}_{-0.07}$ 		&1.68	& --	&1.05$^{+0.03}_{-0.03}$	\\
1202462-1227018	& f	& 0.1865	& $-$14.61	&	--			&           83	& bad	& --	&--	&--					& -- 	& --	&0.01$^{+0.42}_{-0.01}$	\\
1202471-1226537	& f	& 0.5224	& $-$21.20	&2.30$^{+0.03}_{-0.03}$ 	&           71	& good	& --	&--	&0.44$^{+0.04}_{-0.03}$ 		&1.33	& --	&0.67$^{+0.02}_{-0.02}$	\\
1202473-1221101	& f	& 0.3511	& $-$19.83	&2.08$^{+0.07}_{-0.09}$ 	&           36	& good	& --	&--	&0.41$^{+0.07}_{-0.08}$ 		&1.27	& --	&0.79$^{+0.04}_{-0.03}$	\\
1202474-1221438	& f	& 0.6944	& $-$21.70	&2.28$^{+0.01}_{-0.02}$ 	&           67	& good	& --	&--	&0.62$^{+0.10}_{-0.10}$ 		&1.95	& --	&0.56$^{+0.04}_{-0.03}$	\\
1202476-1221272	& f	& 0.1742	& $-$17.10	&1.60$^{+0.12}_{-0.16}$ 	&           56	& good	& --	&--	&0.23$^{+0.03}_{-0.03}$ 		&0.96	& --	&0.43$^{+0.02}_{-0.02}$	\\
1202484-1222416	& f	& 0.4814	& $-$20.32	&1.91$^{+0.02}_{-0.03}$ 	&           77	& good	& --	&--	&0.12$^{+0.01}_{-0.01}$ 		&1.05	& --	&0.36$^{+0.22}_{-0.23}$	\\
1202495-1225219	& f	& 0.4811	& $-$21.52	&1.95$^{+0.25}_{-0.51}$ 	&           66	& good	& --	&--	&0.14$^{+0.07}_{-0.07}$ 		&1.07	& --	&0.61$^{+0.02}_{-0.02}$	\\
1216358-1203164	& c	& 0.7850	& $-$21.62	&	--			&           69	& bad	&       11	&good	&--			 	& -- 	& 0.47$^{+0.02}_{-0.01}$	&0.62$^{+0.05}_{-0.05}$	\\
1216361-1159014	& f	& 0.4816	& $-$21.23	&2.25$^{+0.04}_{-0.05}$ 	&           72	& good	&        5	&bad	&0.89$^{+0.06}_{-0.06}$ 	&2.15	& 0.79$^{+0.02}_{-0.02}$	&0.93$^{+0.02}_{-0.02}$	\\
1216381-1203266	& c	& 0.7939	& $-$22.44	&2.39$^{+0.04}_{-0.05}$ 	&           62	& good	&        1	&bad	&0.05$^{+0.01}_{-0.01}$ 	&0.80	& 0.43$^{+0.02}_{-0.02}$	&1.93$^{+0.23}_{-0.40}$	\\
1216403-1158254	& f	& 0.2733	& $-$16.26	&1.29$^{+0.15}_{-0.27}$ 	&           67	& good	&        3	&bad	&0.20$^{+0.10}_{-0.10}$ 	&0.65	& 0.53$^{+0.07}_{-0.06}$	&0.49$^{+0.07}_{-0.07}$	\\
1216416-1158464	& f	& 0.8644	& $-$20.87	&1.22$^{+0.39}_{-\infty}$ 	&           71	& good	&       66	&bad	&0.06$^{+0.03}_{-0.02}$ 	&0.80	& 0.15$^{+0.01}_{-0.01}$	&0.15$^{+0.03}_{-0.04}$	\\
1216434-1202128	& c	& 0.7839	& $-$21.86	&1.35$^{+0.27}_{-0.73}$ 	&           74	& good	&       11	&good	&0.05$^{+0.02}_{-0.01}$ 	&0.97	& 0.28$^{+0.00}_{-0.00}$	&0.26$^{+0.01}_{-0.01}$	\\
1216440-1157516	& c	& 0.7917	& $-$21.12	&	--			&           41	& bad	&        5	&good	&--			 	& -- 	& 0.37$^{+0.02}_{-0.02}$	&0.33$^{+0.01}_{-0.01}$	\\
1216446-1202358	& f	& 0.6698	& $-$20.75	&	--			&           67	& bad	&        $-2$	&bad	&--			 	& -- 	& 0.16$^{+0.01}_{-0.01}$	&1.59$^{+0.00}_{-0.07}$	\\
1216447-1201282	& c	& 0.7865	& $-$22.24	&2.33$^{+0.05}_{-0.04}$ 	&           44	& good	&        6	&good	&0.33$^{+0.04}_{-0.03}$ 	&1.61	& 0.68$^{+0.02}_{-0.02}$	&0.69$^{+0.01}_{-0.01}$	\\
1216452-1158200	& f	& 0.2327	& $-$18.35	&1.55$^{+0.16}_{-0.25}$ 	&           73	& good	&        3	&bad	&0.10$^{+0.02}_{-0.02}$ 	&1.56	& 0.21$^{+0.00}_{-0.00}$	&0.21$^{+0.01}_{-0.01}$	\\
1216467-1159378	& f	& 0.6669	& $-$21.18	&1.69$^{+0.27}_{-\infty}$ 	&           54	& good	&        3	&good	&0.05$^{+0.04}_{-0.03}$ 	&0.90	& 0.19$^{+0.00}_{-0.00}$	&1.27$^{+0.11}_{-0.10}$	\\
1216494-1159165	& f	& 0.4082	& $-$19.10	&1.91$^{+0.06}_{-0.07}$ 	&           69	& good	&        3	&good	&0.16$^{+0.02}_{-0.03}$ 	&0.95	& 0.24$^{+0.01}_{-0.01}$	&0.18$^{+0.01}_{-0.02}$	\\
1216503-1159594	& c	& 0.7906	& $-$21.32	&2.08$^{+0.05}_{-0.03}$ 	&           61	& good	&        3	&bad	&0.14$^{+0.01}_{-0.01}$ 	&1.04	& 0.23$^{+0.02}_{-0.01}$	&4.27$^{+0.27}_{-0.27}$	\\
1216504-1200120	& f	& 0.9312	& $-$21.22	&-0.32$^{+1.94}_{-\infty}$ 	&           37	& good	&        5	&good	&0.03$^{+0.03}_{-0.02}$ 	&0.71	& 0.27$^{+0.01}_{-0.01}$	&0.21$^{+0.02}_{-0.03}$	\\
1216527-1202553	& f	& 0.8263	& $-$21.45	&	--			&           37	& bad	&       $-5$	&bad	&--			 	& -- 	& 0.22$^{+0.03}_{-0.02}$	&2.13$^{+0.16}_{-0.42}$	\\
1216533-1158540	& f	& 0.4763	& $-$20.48	&2.37$^{+0.02}_{-0.02}$ 	&           49	& good	&        5	&good	&0.46$^{+0.10}_{-0.10}$ 	&0.69	& 0.48$^{+0.01}_{-0.01}$	&0.55$^{+0.01}_{-0.01}$	\\
1216537-1159276	& f	& 0.2723	& $-$17.99	&1.76$^{+0.07}_{-0.09}$ 	&           53	& good	&        3	&bad	&0.32$^{+0.02}_{-0.02}$ 	&0.70	& 0.28$^{+0.02}_{-0.02}$	&0.32$^{+0.02}_{-0.02}$	\\
1216541-1157559	& f	& 0.8748	& $-$21.75	&	--			&           71	& bad	&       $-5$	&bad	&--			 	& -- 	& 0.32$^{+0.03}_{-0.03}$	&1.00$^{+0.18}_{-0.14}$	\\
1216548-1158039	& f	& 0.9827	& $-$21.46	&	--			&           36	& bad	&       $-5$	&--	&--			 	& -- 	& 0.13$^{+0.12}_{-0.05}$	&0.00$^{+0.05}_{-0.00}$	\\
1227440-1138591	& f	& 0.5764	& $-$19.26	&2.12$^{+0.10}_{-0.12}$ 	&           33	& good	&        1	&bad	&0.30$^{+0.02}_{-0.02}$ 	&0.72	& --	&1.98$^{+0.26}_{-0.31}$	\\
1227449-1138539	& f	& 0.1731	& $-$16.93	&1.05$^{+0.36}_{-0.63}$ 	&           72	& good	&        3	&bad	&0.31$^{+0.09}_{-0.09}$ 	&1.94	& --	&0.54$^{+0.03}_{-0.05}$	\\
1227462-1140319	& g	& 0.5842	& $-$20.60	&0.92$^{+0.15}_{-0.30}$ 	&           30	& good	&        4	&bad	&0.64$^{+0.02}_{-0.01}$ 	&1.63	& --	&0.50$^{+0.02}_{-0.02}$	\\
1227469-1139483	& f	& 0.8342	& $-$20.32	&1.97$^{+0.03}_{-0.03}$ 	&           69	& good	&       11	&bad	&0.12$^{+0.01}_{-0.01}$ 	&1.82	& --	&0.07$^{+0.03}_{-0.02}$	\\
1227475-1135475	& g	& 0.5825	& $-$21.87	&2.22$^{+0.02}_{-0.02}$ 	&           81	& good	&        5	&bad	&0.75$^{+0.04}_{-0.04}$ 	&1.90	& --	&0.89$^{+0.04}_{-0.04}$	\\
1227477-1136322	& f	& 0.5588	& $-$21.43	&1.96$^{+0.02}_{-0.02}$ 	&           83	& good	&       11	&good	&0.35$^{+0.03}_{-0.03}$ 	&2.35	& --	&0.42$^{+0.03}_{-0.02}$	\\
1227479-1140495	& f	& 0.2137	& $-$17.32	&	--			&           65	& bad	&        3	&bad	&--			 	& -- 	& --	&0.71$^{+0.04}_{-0.04}$	\\
1227500-1136351	& f	& 0.6796	& $-$20.42	&2.29$^{+0.01}_{-0.02}$ 	&           46	& good	&        8	&bad	&0.40$^{+0.02}_{-0.01}$ 	&1.70	& --	&0.58$^{+0.04}_{-0.03}$	\\
1227503-1137253	& f	& 0.2391	& $-$17.52	&1.73$^{+0.11}_{-0.13}$ 	&           35	& good	&        3	&bad	&0.14$^{+0.05}_{-0.05}$ 	&2.64	& --	&0.87$^{+0.13}_{-0.17}$	\\
1227507-1139384	& f	& 0.8725	& $-$22.66	&1.58$^{+0.39}_{-\infty}$ 	&           63	& good	&       $-5$	&bad	&0.02$^{+0.02}_{-0.01}$ 	&1.04	& --	&1.66$^{+0.12}_{-0.12}$	\\
1227509-1135349	& f	& 0.4899	& $-$18.55	&1.53$^{+0.11}_{-0.15}$ 	&           82	& good	&       66	&bad	&0.04$^{+0.01}_{-0.01}$ 	&0.70	& --	&0.75$^{+0.21}_{-0.19}$	\\
1227524-1139108	& f	& 1.0971	& $-$22.11	&	--			&           36	& bad	&        3	&bad	&--			 	& -- 	& --	&0.33$^{+0.02}_{-0.02}$	\\
1227531-1136325	& f	& 0.5440	& $-$20.29	&2.21$^{+0.01}_{-0.01}$ 	&           63	& good	&        9	&good	&0.41$^{+0.06}_{-0.06}$ 	&3.37	& --	&0.57$^{+0.02}_{-0.02}$	\\
1227537-1137447	& f	& 0.7591	& $-$21.03	&2.20$^{+0.01}_{-0.02}$ 	&           42	& good	&        6	&good	&0.34$^{+0.00}_{-0.00}$ 	&1.53	& --	&0.42$^{+0.02}_{-0.02}$	\\
1227539-1138211	& f	& 0.4885	& $-$20.49	&2.11$^{+0.04}_{-0.04}$ 	&           44	& good	&        5	&good	&0.72$^{+0.02}_{-0.02}$ 	&1.70	& --	&1.11$^{+0.07}_{-0.04}$	\\
1227546-1140238	& f	& 0.6172	& $-$19.48	&1.40$^{+0.07}_{-0.07}$ 	&           78	& good	&        9	&bad	&0.22$^{+0.02}_{-0.02}$ 	&0.93	& --	&0.89$^{+0.20}_{-0.30}$	\\
1227552-1137559	& f	& 0.4893	& $-$21.22	&	--			&           33	& bad	&        $-2$	&bad	&--			 	& -- 	& --	&0.56$^{+0.04}_{-0.05}$	\\
1227554-1139178	& c	& 0.6342	& $-$20.56	&0.95$^{+0.16}_{-0.33}$ 	&           56	& good	&        4	&good	&0.02$^{+0.01}_{-0.01}$ 	&0.76	& --	&1.45$^{+0.26}_{-0.52}$	\\
1227558-1139556	& f	& 0.4885	& $-$21.42	&2.32$^{+0.06}_{-0.06}$ 	&           51	& good	&        3	&bad	&0.49$^{+0.06}_{-0.06}$ 	&2.78	& --	&1.22$^{+0.03}_{-0.03}$	\\
1227563-1137159	& f	& 0.4460	& $-$19.98	&1.06$^{+0.12}_{-0.17}$ 	&           83	& good	&        5	&good	&0.20$^{+0.01}_{-0.01}$ 	&1.16	& --	&0.37$^{+0.03}_{-0.03}$	\\
1227575-1137133	& f	& 0.5453	& $-$18.87	&	--			&           69	& bad	&        3	&bad	&--				& -- 	& --	&2.76$^{+0.18}_{-0.38}$	\\
1227577-1137211	& f	& 0.5451	& $-$20.83	&2.46$^{+0.03}_{-0.03}$ 	&           32	& good	&       $-5$	&bad	&0.51$^{+0.04}_{-0.04}$ 	&1.64	& --	&1.97$^{+0.09}_{-0.06}$	\\
1227578-1136570	& f	& 0.4679	& $-$21.17	&	--			&           44	& bad	&        1	&good	&--			 	& -- 	& --	&2.28$^{+0.25}_{-0.16}$	\\
1227582-1140248	& f	& 0.5682	& $-$21.33	&2.32$^{+0.01}_{-0.01}$ 	&           49	& good	&        3	&bad	&0.70$^{+0.04}_{-0.04}$ 	&2.17	& --	&0.73$^{+0.02}_{-0.02}$	\\
1227583-1140580	& f	& 0.3427	& $-$18.64	&	--			&           76	& bad	& --	&--	&--			 		& -- 	& --	&0.34$^{+0.03}_{-0.02}$	\\
1227585-1135120	& f	& 0.8381	& $-$23.69	&2.16$^{+0.01}_{-0.01}$ 	&           80	& good	&       11	&good	&0.42$^{+0.01}_{-0.01}$ 	&1.64	& --	&1.21$^{+0.12}_{-0.11}$	\\
1227586-1138496	& f	& 0.8295	& $-$20.25	&2.19$^{+0.03}_{-0.03}$ 	&           57	& good	&       66	&good	&0.17$^{+0.02}_{-0.02}$ 	&1.02	& --	&0.33$^{+0.03}_{-0.03}$	\\
1227589-1135135	& c	& 0.6375	& $-$22.91	&	--			&           60	& bad	&       $-5$	&bad	&--			 	& -- 	& --	&1.89$^{+0.06}_{-0.11}$	\\
1227599-1139341	& f	& 0.3640	& $-$19.19	&1.59$^{+0.05}_{-0.05}$ 	&           33	& good	&       11	&good	&0.36$^{+0.08}_{-0.08}$ 	&2.47	& --	&0.67$^{+0.02}_{-0.02}$	\\
1228001-1136095	& c	& 0.6325	& $-$21.74	&2.31$^{+0.02}_{-0.02}$ 	&           51	& good	&        5	&good	&0.86$^{+0.07}_{-0.07}$ 	&1.84	& --	&0.82$^{+0.02}_{-0.01}$	\\
1228003-1135243	& c	& 0.6376	& $-$19.88	&	--			&           55	& bad	&        1	&--	&--			 	& -- 	& --	&3.62$^{+0.08}_{-0.18}$	\\
1228006-1139294	& f	& 0.8377	& --		&1.89$^{+0.03}_{-0.03}$ 	&           84	& good	&       66	&good	&0.34$^{+0.04}_{-0.04}$ 	&0.95	& --	&0.74$^{+0.04}_{-0.04}$	\\
1228011-1138547	& f	& 0.8814	& $-$22.38	&2.38$^{+0.02}_{-0.01}$ 	&           73	& good	&        5	&bad	&0.52$^{+0.02}_{-0.02}$ 	&1.51	& --	&0.65$^{+0.03}_{-0.04}$	\\
1228021-1135252	& f	& 0.5434	& $-$19.92	&1.80$^{+0.14}_{-0.22}$ 	&           73	& good	&        8	&bad	&0.44$^{+0.03}_{-0.02}$ 	&1.05	& --	&0.57$^{+0.07}_{-0.06}$	\\
1228026-1139163	& f	& 0.3431	& $-$17.46	&1.05$^{+0.30}_{-\infty}$ 	&           43	& good	&       $-5$	&bad	&0.02$^{+0.01}_{-0.01}$ 	&1.39	& --	&0.02$^{+0.04}_{-0.02}$	\\
1228031-1140406	& f	& 0.7712	& $-$21.62	&2.40$^{+0.03}_{-0.03}$ 	&           32	& good	&        4	&bad	&0.75$^{+0.04}_{-0.04}$ 	&1.77	& --	&0.59$^{+0.01}_{-0.01}$	\\
1228034-1136367	& f	& 0.6792	& $-$21.15	&1.82$^{+0.05}_{-0.05}$ 	&           76	& good	&       66	&good	&0.43$^{+0.04}_{-0.04}$ 	&1.37	& --	&0.56$^{+0.03}_{-0.02}$	\\
1232274-1251372	& f	& 0.1467	& $-$15.28	&1.52$^{+0.12}_{-0.13}$ 	&           40	& good	&        $-2$	&bad	&0.12$^{+0.01}_{-0.02}$ 	&1.11	& 0.25$^{+0.01}_{-0.01}$	&1.23$^{+0.16}_{-0.41}$	\\
1232288-1250490	& c	& 0.5470	& $-$22.30	&	--			&           71	& bad	&        $-2$	&bad	&--			 	& -- 	& 0.44$^{+0.01}_{-0.02}$	&1.45$^{+0.08}_{-0.06}$	\\
1232291-1253326	& f	& 0.0695	& $-$15.34	&1.71$^{+0.10}_{-0.22}$ 	&           79	& good	&        7	&bad	&0.49$^{+0.05}_{-0.05}$ 	&1.11	& 0.62$^{+0.02}_{-0.01}$	&0.57$^{+0.02}_{-0.02}$	\\
1232296-1250119	& c	& 0.5509	& $-$22.77	&	--			&           73	& bad	&        3	&bad	&--			 	& -- 	& 0.69$^{+0.01}_{-0.01}$	&3.55$^{+0.83}_{-1.16}$	\\
1232308-1250297	& f	& 0.9534	& $-$24.23	&	--			&           70	& bad	&       11	&good	&--			 	& -- 	& 0.45$^{+0.02}_{-0.02}$	&5.84$^{+0.26}_{-0.31}$	\\
1232310-1252396	& f	& 0.1138	& $-$17.76	&1.73$^{+0.03}_{-0.03}$ 	&           77	& good	&        3	&bad	&0.23$^{+0.01}_{-0.01}$ 	&1.58	& 0.33$^{+0.00}_{-0.00}$	&0.96$^{+0.02}_{-0.04}$	\\
1232327-1249057	& c	& 0.5327	& $-$21.42	&2.32$^{+0.01}_{-0.00}$ 	&           66	& good	&        5	&good	&0.63$^{+0.05}_{-0.05}$ 	&3.21	& 0.60$^{+0.01}_{-0.01}$	&0.76$^{+0.02}_{-0.01}$	\\
1232352-1253514	& f	& 0.7861	& $-$21.19	&1.30$^{+0.63}_{-\infty}$ 	&           58	& good	&       11	&good	&0.04$^{+0.03}_{-0.03}$ 	&0.80	& 0.31$^{+0.01}_{-0.02}$	&0.27$^{+0.01}_{-0.01}$	\\
1232365-1253142	& f	& 0.5616	& $-$18.65	&1.48$^{+0.31}_{-\infty}$ 	&           70	& good	& --	&--	&0.09$^{+0.04}_{-0.04}$ 		&2.39	& 0.11$^{+0.01}_{-0.01}$	&2.04$^{+0.71}_{-1.00}$	\\
1232373-1249247	& f	& 0.6778	& $-$21.84	&2.10$^{+0.06}_{-0.07}$ 	&           67	& good	&        2	&good	&0.12$^{+0.01}_{-0.01}$ 	&1.34	& 0.29$^{+0.06}_{-0.05}$	&0.54$^{+0.02}_{-0.02}$	\\
1232393-1253463	& c	& 0.5364	& $-$20.54	&0.94$^{+0.36}_{-\infty}$ 	&           37	& good	&        4	&good	&0.60$^{+0.10}_{-0.10}$ 	&1.21	& --	&0.70$^{+0.02}_{-0.03}$	\\
1232401-1253286	& f	& 0.3818	& $-$20.96	&2.14$^{+0.00}_{-0.01}$ 	&           59	& good	&       11	&good	&0.44$^{+0.01}_{-0.01}$ 	&1.36	& 0.38$^{+0.00}_{-0.00}$	&0.55$^{+0.01}_{-0.01}$	\\
1238335-1145205	& c	& 0.4581	& $-$21.08	&2.21$^{+0.06}_{-0.09}$ 	&           68	& good	& --	&--	&0.23$^{+0.07}_{-0.07}$ 		&1.42	& --	&0.40$^{+0.02}_{-0.02}$	\\
1238389-1142283	& f	& 0.5717	& $-$21.85	&	--			&           72	& bad	& --	&--	&--			 		& -- 	& --	&0.70$^{+0.02}_{-0.01}$	\\
1238389-1142581	& f	& 1.0551	& $-$24.88	&	--			&           82	& bad	& --	&--	&--			 		& -- 	& --	&0.29$^{+0.04}_{-0.03}$	\\
1301302-1138187	& c	& 0.4856	& $-$21.12	&	--			&           62	& bad	& --	&--	&--			 		& -- 	& --	&0.83$^{+0.23}_{-0.14}$	\\
1301331-1142531	& f	& 0.5321	& $-$20.62	&2.01$^{+0.05}_{-0.06}$ 	&           36	& good	& --	&--	&0.19$^{+0.04}_{-0.04}$ 		&1.14	& --	&0.39$^{+0.02}_{-0.02}$	\\
1301334-1142027	& c	& 0.4796	& $-$20.05	&1.69$^{+0.11}_{-0.15}$ 	&           50	& good	& --	&--	&0.20$^{+0.06}_{-0.06}$ 		&1.09	& --	&0.46$^{+0.02}_{-0.01}$	\\
1301342-1141340	& c	& 0.4819	& $-$21.22	&1.67$^{+0.10}_{-0.13}$ 	&           80	& good	& --	&--	&0.26$^{+0.05}_{-0.05}$ 		&1.23	& --	&0.64$^{+0.03}_{-0.03}$	\\
1301346-1139174	& g	& 0.3974	& $-$20.16	&1.72$^{+0.16}_{-0.24}$ 	&           78	& good	& --	&--	&0.11$^{+0.04}_{-0.03}$ 		&0.52	& --	&0.43$^{+0.02}_{-0.02}$	\\
1301351-1138356	& g	& 0.3976	& $-$22.66	& --				&           52	& bad	& --	&--	&--			 		& -- 	& --	&2.93$^{+0.03}_{-0.04}$	\\
1301354-1138499	& f	& 0.5246	& $-$20.73	&	--			&           39	& bad	& --	&--	&--			 		& -- 	& --	&2.38$^{+0.41}_{-0.14}$	\\
1301358-1138292	& g	& 0.4004	& $-$20.82	&	--			&           57	& bad	& --	&--	&--			 		& -- 	& --	&0.80$^{+0.01}_{-0.01}$	\\
1301363-1138494	& c	& 0.4787	& $-$21.21	&	--			&           73	& bad	& --	&--	&--			 		& -- 	& --	&1.04$^{+0.10}_{-0.12}$	\\
1301365-1142453	& f	& 0.1224	& $-$19.82	&	--			&           77	& bad	& --	&--	&--			 		& -- 	& --	&1.23$^{+0.01}_{-0.01}$	\\
1301375-1138121	& c	& 0.4882	& $-$20.40	&1.80$^{+0.10}_{-0.16}$ 	&           46	& good	& --	&--	&0.36$^{+0.05}_{-0.05}$ 		&0.97	& --	&0.74$^{+0.03}_{-0.02}$	\\
1301376-1141351	& f	& 0.9503	& $-$23.49	&2.03$^{+0.05}_{-0.05}$ 	&           76	& good	& --	&--	&0.39$^{+0.02}_{-0.02}$ 		&1.18	& --	&0.60$^{+0.02}_{-0.02}$	\\
1301396-1139493\_A	& g	& 0.3971	& --	&	--			&           83	& bad	& --	&--	&--			 		& -- 	& --	&1.32$^{+0.04}_{-0.03}$	\\
1301396-1139493\_B	& g	& 0.3984	& --	&	--			&           83	& bad	& --	&--	&--			 		& -- 	& --	&1.32$^{+0.04}_{-0.03}$	\\
1301397-1139048	& c	& 0.4795	& $-$21.81	&	--			&           42	& bad	& --	&--	&--			 		& -- 	& --	&0.30$^{+0.09}_{-0.29}$	\\
1301402-1139229	& c	& 0.4828	& $-$22.92	&	--			&           54	& bad	& --	&--	&--			 		& -- 	& --	&3.11$^{+0.03}_{-0.03}$	\\
1301433-1142540	& f	& 0.2038	& $-$18.51	&1.83$^{+0.05}_{-0.05}$ 	&           56	& good	& --	&--	&0.30$^{+0.02}_{-0.02}$ 		&1.01	& --	&0.33$^{+0.01}_{-0.01}$	\\
1301437-1142174	& f	& 0.6568	& $-$23.19	&	--			&           80	& bad	& --	&--	&--			 		& -- 	& --	&1.43$^{+0.03}_{-0.04}$	\\
1301443-1137153	& f	& 0.6530	& $-$22.39	&2.23$^{+0.01}_{-0.01}$ 	&           41	& good	& --	&--	&0.96$^{+0.07}_{-0.07}$ 		&2.14	& --	&0.91$^{+0.01}_{-0.01}$	\\
1301445-1137184	& f	& 0.4982	& $-$20.29	&	--			&           58	& bad	& --	&--	&--			 		& -- 	& --	&0.25$^{+0.03}_{-0.05}$	\\
1301451-1140490	& f	& 0.5881	& $-$20.04	&1.79$^{+0.27}_{-\infty}$ 	&           57	& good	& --	&--	&0.16$^{+0.04}_{-0.06}$ 		&0.89	& --	&0.38$^{+0.02}_{-0.02}$	\\
1352525-1135470	& f	& 0.7518	& $-$21.37	&1.32$^{+0.26}_{-\infty}$ 	&           46	& good	& --	&--	&0.33$^{+0.02}_{-0.02}$ 		&1.07	& --	&0.43$^{+0.02}_{-0.02}$	\\
1352526-1135242	& f	& 0.2138	& $-$18.49	&	--			&           49	& bad	& --	&--	&--			 		& -- 	& --	&1.09$^{+0.03}_{-0.03}$	\\
1352567-1137080	& f	& 0.6292	& $-$20.68	&	--			&           72	& bad	& --	&--	&--			 		& -- 	& --	&1.79$^{+0.40}_{-0.21}$	\\
1352588-1136193	& f	& 0.7507	& $-$22.00	&2.06$^{+0.03}_{-0.03}$ 	&           73	& good	& --	&--	&0.37$^{+0.01}_{-0.01}$ 		&1.47	& --	&0.50$^{+0.02}_{-0.02}$	\\
1352599-1136503	& f	& 0.8368	& $-$21.77	&2.11$^{+0.02}_{-0.02}$ 	&           61	& good	& --	&--	&0.21$^{+0.01}_{-0.01}$ 		&1.47	& --	&0.34$^{+0.02}_{-0.02}$	\\
1353007-1137288	& f	& 0.2064	& $-$18.47	&1.69$^{+0.10}_{-0.19}$ 	&           70	& good	& --	&--	&0.26$^{+0.04}_{-0.05}$ 		&1.60	& --	&0.68$^{+0.02}_{-0.01}$	\\
1353012-1137400	& c	& 0.5811	& $-$20.98	&2.11$^{+0.04}_{-0.05}$ 	&           72	& good	& --	&--	&0.31$^{+0.01}_{-0.01}$ 		&1.67	& --	&0.39$^{+0.02}_{-0.02}$	\\
1353014-1139521	& f	& 0.4238	& $-$20.82	&2.07$^{+0.05}_{-0.07}$ 	&           74	& good	& --	&--	&0.30$^{+0.04}_{-0.04}$ 		&1.16	& --	&0.39$^{+0.01}_{-0.01}$	\\
1353019-1136413	& f	& 0.7501	& $-$21.97	&2.35$^{+0.02}_{-0.01}$ 	&           68	& good	& --	&--	&0.33$^{+0.02}_{-0.01}$ 		&1.25	& --	&0.42$^{+0.02}_{-0.01}$	\\
1353026-1139464	& f	& 0.6439	& $-$21.61	&	--			&           71	& bad	& --	&--	&--			 		& -- 	& --	&0.68$^{+0.02}_{-0.01}$	\\
1353027-1138441	& f	& 0.5619	& $-$20.73	&1.90$^{+0.05}_{-0.06}$ 	&           64	& good	& --	&--	&0.50$^{+0.06}_{-0.06}$ 		&1.33	& --	&0.79$^{+0.04}_{-0.04}$	\\
1353032-1137207	& c	& 0.5920	& $-$20.83	&1.85$^{+0.07}_{-0.07}$ 	&           69	& good	& --	&--	&0.14$^{+0.03}_{-0.03}$ 		&0.82	& --	&0.34$^{+0.02}_{-0.02}$	\\
1353054-1139222	& f	& 0.4504	& $-$20.46	&1.88$^{+0.15}_{-0.22}$ 	&           42	& good	& --	&--	&0.35$^{+0.05}_{-0.05}$ 		&1.58	& --	&1.70$^{+0.50}_{-0.25}$	\\
1353060-1141006	& f	& 0.8095	& $-$21.15	&2.01$^{+0.03}_{-0.03}$ 	&           53	& good	& --	&--	&0.22$^{+0.01}_{-0.01}$ 		&1.53	& --	&0.45$^{+0.03}_{-0.02}$	\\
1353123-1138095	& c	& 0.5916	& $-$20.22	&1.76$^{+0.14}_{-0.22}$ 	&           58	& good	& --	&--	&0.14$^{+0.07}_{-0.04}$ 		&0.43	& --	&0.28$^{+0.01}_{-0.02}$	\\
1353591-1231311	& c	& 0.5989	& $-$19.62	&	--			&           53	& bad	& --	&--	&--			 		& -- 	& --	&0.30$^{+0.02}_{-0.02}$	\\
1354003-1230138	& f	& 0.6616	& $-$20.91	&	--			&           72	& bad	&        4	&bad	&--			 	& -- 	& 0.38$^{+0.01}_{-0.02}$	&0.50$^{+0.03}_{-0.03}$	\\
1354009-1233233	& f	& 0.6622	& $-$21.30	&2.41$^{+0.02}_{-0.02}$ 	&           41	& good	&        3	&bad	&0.26$^{+0.01}_{-0.00}$ 	&1.01	& 0.28$^{+0.00}_{-0.00}$	&0.30$^{+0.01}_{-0.01}$	\\
1354016-1232406	& f	& 0.5247	& $-$22.25	&2.16$^{+0.01}_{-0.02}$ 	&           57	& good	&       66	&good	&0.25$^{+0.01}_{-0.01}$ 	&1.91	& 0.54$^{+0.01}_{-0.02}$	&1.44$^{+0.02}_{-0.03}$	\\
1354022-1234283	& c	& 0.7711	& $-$20.29	&	--			&           44	& bad	&       $-5$	&bad	&--			 	& -- 	& 0.08$^{+0.01}_{-0.01}$	&0.03$^{+0.02}_{-0.03}$	\\
1354030-1229397	& f	& 0.2996	& $-$15.97	&	--			&           43	& bad	& --	&--	&--			 		& -- 	& --	&0.00$^{+0.19}_{-0.00}$	\\
1354049-1234087	& f	& 0.6617	& $-$20.89	&2.48$^{+0.03}_{-0.03}$ 	&           47	& good	&       $-5$	&bad	&0.36$^{+0.02}_{-0.04}$ 	&1.35	& 0.23$^{+0.01}_{-0.01}$	&2.39$^{+0.54}_{-0.42}$	\\
1354052-1233490	& f	& 0.5142	& $-$19.51	&2.09$^{+0.14}_{-0.15}$ 	&           32	& good	&        4	&good	&0.13$^{+0.05}_{-0.05}$ 	&0.76	& 0.24$^{+0.01}_{-0.01}$	&0.24$^{+0.01}_{-0.01}$	\\
1354055-1234136	& f	& 0.5142	& $-$21.47	&2.39$^{+0.07}_{-0.13}$ 	&           54	& good	&       $-5$	&bad	&0.10$^{+0.03}_{-0.03}$ 	&0.28	& 0.64$^{+0.01}_{-0.02}$	&1.48$^{+0.04}_{-0.07}$	\\
1354057-1235043	& f	& 0.3892	& $-$16.18	&	--			&           40	& bad	& --	&--	&--			 		& -- 	& --	&0.85$^{+0.85}_{-0.85}$	\\
1354073-1233336	& c	& 0.7670	& $-$19.95	&2.17$^{+0.02}_{-0.04}$ 	&           42	& good	&       $-5$	&bad	&0.22$^{+0.01}_{-0.01}$ 	&0.94	& 0.17$^{+0.01}_{-0.01}$	&0.21$^{+0.07}_{-0.02}$	\\
1354074-1233206	& f	& 0.8177	& $-$20.35	&2.22$^{+0.01}_{-0.01}$ 	&           46	& good	&       $-5$	&bad	&0.12$^{+0.00}_{-0.00}$ 	&0.86	& 0.13$^{+0.01}_{-0.01}$	&0.00$^{+0.05}_{-0.00}$	\\
1354095-1229021	& f	& 0.7085	& $-$20.88	&2.08$^{+0.05}_{-0.06}$ 	&           65	& good	&       11	&good	&0.33$^{+0.04}_{-0.04}$ 	&1.15	& 0.41$^{+0.03}_{-0.02}$	&0.43$^{+0.03}_{-0.03}$	\\
1354095-1233132	& f	& 0.6167	& $-$22.14	&2.02$^{+0.02}_{-0.02}$ 	&           64	& good	&        5	&bad	&0.60$^{+0.06}_{-0.06}$ 	&2.46	& 0.32$^{+0.08}_{-0.05}$	&9.22$^{+0.44}_{-0.63}$	\\
1354104-1230539	& c	& 0.7601	& $-$20.78	&	--			&           55	& bad	&        3	&bad	&--				& -- 	& 0.27$^{+0.01}_{-0.02}$	&0.23$^{+0.04}_{-0.05}$	\\
1354107-1231236	& f	& 0.6183	& $-$21.96	&	--			&           77	& bad	&        $-2$	&bad	&--			 	& -- 	& 0.19$^{+0.00}_{-0.00}$	&0.07$^{+0.05}_{-0.01}$	\\
1354111-1230243	& f	& 0.7085	& $-$21.33	&2.34$^{+0.03}_{-0.04}$ 	&           58	& good	&        1	&good	&0.34$^{+0.03}_{-0.03}$ 	&2.36	& 0.50$^{+0.01}_{-0.01}$	&0.55$^{+0.02}_{-0.02}$	\\
1354118-1232499	& c	& 0.5946	& $-$21.26	&2.33$^{+0.06}_{-0.07}$ 	&           57	& good	&        4	&bad	&0.37$^{+0.03}_{-0.03}$ 	&1.13	& 0.39$^{+0.00}_{-0.00}$	&0.47$^{+0.02}_{-0.01}$	\\
1354119-1234485	& f	& 0.7302	& $-$21.65	&2.24$^{+0.02}_{-0.02}$ 	&           33	& good	&        4	&good	&0.32$^{+0.03}_{-0.03}$ 	&2.88	& 0.30$^{+0.00}_{-0.00}$	&0.34$^{+0.01}_{-0.01}$	\\
1354127-1233241	& c	& 0.7627	& $-$22.21	&2.23$^{+0.07}_{-0.07}$ 	&           82	& good	&        5	&good	&0.65$^{+0.08}_{-0.07}$ 	&2.02	& 0.79$^{+0.06}_{-0.19}$	&0.76$^{+0.03}_{-0.04}$	\\
1354129-1229280	& f	& 0.1995	& $-$17.22	&2.16$^{+0.03}_{-0.03}$ 	&           72	& good	&        2	&bad	&0.44$^{+0.03}_{-0.03}$ 	&1.42	& 0.40$^{+0.01}_{-0.01}$	&0.47$^{+0.04}_{-0.03}$	\\
1354139-1229474	& f	& 0.6865	& $-$22.05	&	--			&           74	& bad	&       $-5$	&bad	&--			 	& -- 	& 0.88$^{+0.04}_{-0.08}$	&0.05$^{+0.00}_{-0.01}$	\\
1354140-1233159	& c	& 0.5971	& $-$20.81	&2.26$^{+0.08}_{-0.09}$ 	&           68	& good	&        7	&bad	&0.52$^{+0.20}_{-0.20}$ 	&2.41	& 0.61$^{+0.02}_{-0.03}$	&0.71$^{+0.04}_{-0.03}$	\\
1354142-1229132	& f	& 0.3249	& $-$19.52	&1.96$^{+0.07}_{-0.09}$ 	&           60	& good	&        1	&good	&0.33$^{+0.02}_{-0.02}$ 	&1.35	& 0.33$^{+0.00}_{-0.00}$	&0.43$^{+0.02}_{-0.02}$	\\
1354144-1228536\_A	& f	& 0.8245	& --	&	--			&           36	& bad	&       $-5$	&--	&--			 	& -- 	& 0.47$^{+0.02}_{-0.02}$	&0.60$^{+0.03}_{-0.04}$	\\
1354144-1228536\_B	& f	& 0.8243	& --	&	--			&           36	& bad	&       $-5$	&--	&--			 	& -- 	& 0.47$^{+0.02}_{-0.02}$	&0.60$^{+0.03}_{-0.04}$	\\
1354144-1231514	& c	& 0.5946	& $-$21.21	&	--			&           47	& bad	&        1	&good	&--				& -- 	& 0.49$^{+0.01}_{-0.01}$	&0.67$^{+0.02}_{-0.01}$	\\
1354145-1229101	& f	& 1.1038	& $-$22.05	&1.80$^{+0.08}_{-0.08}$ 	&           55	& good	&        1	&bad	&0.17$^{+0.01}_{-0.00}$ 	&0.81	& 0.22$^{+0.01}_{-0.01}$	&0.18$^{+0.06}_{-0.07}$	\\
1354148-1228392\_A	& f	& 0.3647	& --	&0.98$^{+0.11}_{-0.15}$ 	&           43	& good	&       11	&--	&0.09$^{+0.00}_{-0.00}$ 	&1.39	& 0.42$^{+0.10}_{-0.07}$	&0.97$^{+0.03}_{-0.04}$	\\
1354148-1228392\_B	& f	& 0.3643	& --	&-0.18$^{+1.05}_{-\infty}$ 	&           43	& good	&       11	&--	&0.08$^{+0.02}_{-0.02}$ 	&0.88	& 0.42$^{+0.10}_{-0.07}$	&0.97$^{+0.03}_{-0.04}$	\\
1354164-1231599	& c	& 0.5937	& $-$22.18	&2.54$^{+0.03}_{-0.03}$ 	&           77	& good	&        5	&bad	&1.02$^{+0.10}_{-0.07}$ 	&1.35	& 0.85$^{+0.03}_{-0.03}$	&1.25$^{+0.04}_{-0.03}$	\\
1354169-1230098	& f	& 0.8199	& $-$21.32	&2.33$^{+0.04}_{-0.07}$ 	&           50	& good	&        4	&good	&0.17$^{+0.02}_{-0.03}$ 	&2.27	& 0.22$^{+0.02}_{-0.03}$	&0.55$^{+0.04}_{-0.05}$	\\
1354173-1233490	& f	& 0.9061	& $-$22.53	&2.26$^{+0.02}_{-0.02}$ 	&           82	& good	&        6	&bad	&0.48$^{+0.03}_{-0.02}$ 	&1.43	& 0.75$^{+0.11}_{-0.07}$	&0.68$^{+0.05}_{-0.05}$	\\
1354176-1232261	& f	& 0.4779	& $-$20.50	&2.54$^{+0.01}_{-0.01}$ 	&           36	& good	&       $-5$	&bad	&0.40$^{+0.01}_{-0.01}$ 	&1.25	& 0.13$^{+0.00}_{-0.00}$	&0.33$^{+0.02}_{-0.02}$	\\
1354180-1232048	& f	& 1.1792	& $-$24.86	&	--			&           65	& bad	&       66	&bad	&--			 	& -- 	& 0.35$^{+0.09}_{-0.09}$	&3.29$^{+0.14}_{-0.12}$	\\
1354180-1232242	& f	& 0.7888	& $-$20.34	&2.00$^{+0.08}_{-0.11}$ 	&           46	& good	&       11	&bad	&0.24$^{+0.03}_{-0.03}$ 	&0.67	& 0.24$^{+0.01}_{-0.01}$	&0.30$^{+0.03}_{-0.03}$	\\
1354183-1231396	& f	& 0.3753	& $-$19.09	&1.53$^{+0.08}_{-0.11}$ 	&           67	& good	&        3	&bad	&0.24$^{+0.02}_{-0.01}$ 	&0.55	& 0.48$^{+0.02}_{-0.02}$	&0.55$^{+0.03}_{-0.02}$	\\
1354184-1233370	& f	& 0.6851	& $-$20.41	&2.31$^{+0.04}_{-0.04}$ 	&           65	& good	&        5	&bad	&0.46$^{+0.03}_{-0.03}$ 	&1.64	& 0.40$^{+0.03}_{-0.04}$	&0.47$^{+0.04}_{-0.05}$	\\
1354185-1234431	& f	& 0.9092	& --		&	--			&           85	& bad	&       $-5$	&bad	&--			 	& -- 	& 1.01$^{+0.15}_{-0.23}$	&0.12$^{+0.07}_{-0.07}$	\\
1354189-1233335	& f	& 0.5252	& $-$20.28	&	--			&           63	& bad	&       66	&bad	&--			 	& -- 	& 0.40$^{+0.21}_{-0.29}$	&0.56$^{+0.02}_{-0.03}$	\\
1354190-1234440	& f	& 0.7298	& --		&2.20$^{+0.13}_{-0.19}$ 	&           43	& good	&        4	&bad	&0.09$^{+0.04}_{-0.04}$ 	&1.03	& 0.45$^{+0.02}_{-0.02}$	&1.71$^{+0.15}_{-0.10}$	\\
1354194-1233588	& f	& 0.3608	& $-$21.21	&2.29$^{+0.02}_{-0.02}$ 	&           69	& good	&        3	&good	&0.49$^{+0.01}_{-0.01}$ 	&2.36	& 0.46$^{+0.01}_{-0.01}$	&1.25$^{+0.10}_{-0.15}$	\\
1410579-1147529	& f	& 0.9296	& --		&1.30$^{+0.06}_{-0.09}$ 	&           74	& good	& --	&--	&0.19$^{+0.00}_{-0.00}$ 		&1.39	& --	&1.14$^{+0.06}_{-0.06}$	\\
1410587-1147390	& f	& 0.3208	& $-$20.61	&	--			&           75	& bad	& --	&--	&--			 		& -- 	& --	&0.64$^{+0.01}_{-0.02}$	\\
1411021-1147061	& c	& 0.5239	& $-$20.44	&	--			&           79	& bad	& --	&--	&--			 		& -- 	& --	&0.36$^{+0.04}_{-0.03}$	\\
1411025-1148084	& f	& 0.8051	& $-$22.16	&1.76$^{+0.02}_{-0.02}$ 	&           54	& good	& --	&--	&0.38$^{+0.00}_{-0.00}$ 		&1.75	& --	&0.43$^{+0.03}_{-0.03}$	\\
1411028-1147006	& c	& 0.5202	& $-$21.58	&1.73$^{+0.05}_{-0.05}$ 	&           32	& good	& --	&--	&0.55$^{+0.02}_{-0.02}$ 		&1.65	& --	&0.46$^{+0.01}_{-0.01}$	\\
1411043-1151253	& c	& 0.5209	& --		&	--			&           67	& bad	& --	&--	&--			 		& -- 	& --	&0.59$^{+0.01}_{-0.01}$	\\
1411055-1150350	& f	& 0.7642	& $-$21.68	&2.31$^{+0.03}_{-0.02}$ 	&           62	& good	& --	&--	&0.20$^{+0.01}_{-0.01}$ 		&1.02	& --	&0.23$^{+0.05}_{-0.02}$	\\
1411058-1148128	& f	& 0.4474	& $-$20.30	&2.08$^{+0.03}_{-0.04}$ 	&           74	& good	& --	&--	&0.33$^{+0.01}_{-0.01}$ 		&1.23	& --	&0.46$^{+0.04}_{-0.07}$	\\
1411062-1149068	& f	& 0.3500	& $-$20.56	&2.38$^{+0.02}_{-0.02}$ 	&           53	& good	& --	&--	&0.64$^{+0.04}_{-0.04}$ 		&1.58	& --	&0.69$^{+0.02}_{-0.02}$	\\
1411063-1152001	& f	& 0.3183	& $-$18.13	&	--			&           51	& bad	& --	&--	&--			 		& -- 	& --	&0.17$^{+0.06}_{-0.04}$	\\
1411064-1150009	& c	& 0.5209	& $-$21.55	&	--			&           74	& bad	& --	&--	&--			 		& -- 	& --	&0.73$^{+0.06}_{-0.05}$	\\
1411066-1150498	& f	& 0.4907	& $-$20.66	&1.94$^{+0.09}_{-0.12}$ 	&           54	& good	& --	&--	&0.14$^{+0.08}_{-0.08}$ 		&0.97	& --	&2.81$^{+0.31}_{-0.36}$	\\
1411084-1151070	& f	& 0.4886	& $-$21.56	&2.24$^{+0.04}_{-0.04}$ 	&           72	& good	& --	&--	&0.29$^{+0.04}_{-0.04}$ 		&0.63	& --	&0.85$^{+0.04}_{-0.05}$	\\
1411091-1150276	& f	& 0.2487	& $-$18.65	&	--			&           81	& bad	& --	&--	&--			 		& -- 	& --	&0.59$^{+0.02}_{-0.02}$	\\
1411097-1147469	& f	& 0.3918	& $-$22.07	&2.42$^{+0.03}_{-0.02}$ 	&           84	& good	& --	&--	&0.51$^{+0.08}_{-0.07}$ 		&1.57	& --	&1.37$^{+0.05}_{-0.05}$	\\
1411121-1146450	& f	& 0.8383	& $-$22.57	&1.58$^{+0.50}_{-\infty}$ 	&           49	& good	& --	&--	&0.06$^{+0.04}_{-0.03}$ 		&0.85	& --	&1.50$^{+0.13}_{-0.17}$	\\
1411123-1149223	& f	& 0.5714	& $-$20.28	&2.33$^{+0.08}_{-0.15}$ 	&           51	& good	& --	&--	&0.57$^{+0.12}_{-0.13}$ 		&0.55	& --	&0.29$^{+0.02}_{-0.02}$	\\
1411143-1149091	& f	& 0.4287	& $-$19.81	&0.22$^{+0.63}_{-\infty}$ 	&           48	& good	& --	&--	&0.03$^{+0.01}_{-0.01}$ 		&0.55	& --	&0.29$^{+0.04}_{-0.04}$	\\
1411143-1149241	& f	& 0.4291	& $-$21.09	&	--			&           52	& bad	& --	&--	&--			 		& -- 	& --	&0.93$^{+0.02}_{-0.02}$	\\
1411149-1151143	& f	& 0.4878	& $-$19.56	&2.20$^{+0.04}_{-0.05}$ 	&           33	& good	& --	&--	&0.22$^{+0.03}_{-0.04}$ 		&1.00	& --	&0.34$^{+0.01}_{-0.02}$	\\
1420094-1235510	& f	& 0.6081	& $-$22.69	&	--			&           38	& bad	& --	&--	&--			 		& -- 	& --	&3.48$^{+0.11}_{-0.11}$	\\
1420098-1235111	& f	& 0.6078	& $-$21.20	&1.86$^{+0.14}_{-0.22}$ 	&           44	& good	& --	&--	&0.18$^{+0.06}_{-0.06}$ 		&1.25	& --	&0.39$^{+0.03}_{-0.02}$	\\
1420110-1235169	& f	& 0.3745	& $-$21.24	&2.26$^{+0.03}_{-0.03}$ 	&           59	& good	& --	&--	&0.39$^{+0.03}_{-0.03}$ 		&1.16	& --	&0.81$^{+0.01}_{-0.01}$	\\
1420112-1234124	& f	& 0.9189	& $-$23.17	&	--			&           60	& bad	& --	&--	&--			 		& -- 	& --	&1.51$^{+0.19}_{-0.14}$	\\
1420115-1234206\_A	& f	& 0.6089	& --	&2.41$^{+0.05}_{-0.06}$ 	&           47	& good	& --	&--	&0.86$^{+0.09}_{-0.08}$ 		&1.90	& --	&1.08$^{+0.02}_{-0.02}$	\\
1420115-1234206\_B	& f	& 0.6079	& --	&2.37$^{+0.05}_{-0.05}$ 	&           47	& good	& --	&--	&0.81$^{+0.10}_{-0.09}$ 		&2.40	& --	&1.08$^{+0.02}_{-0.02}$	\\
1420118-1234482	& f	& 0.4366	& $-$20.67	&1.26$^{+0.23}_{-0.30}$ 	&           75	& good	& --	&--	&0.07$^{+0.03}_{-0.03}$ 		&0.61	& --	&0.55$^{+0.02}_{-0.01}$	\\
1420120-1234427	& f	& 0.9210	& $-$22.67	&2.05$^{+0.14}_{-0.25}$ 	&           83	& good	& --	&--	&0.09$^{+0.04}_{-0.03}$ 		&0.99	& --	&5.33$^{+0.08}_{-0.39}$	\\
1420124-1233148	& f	& 0.2881	& $-$19.87	&2.08$^{+0.04}_{-0.04}$ 	&           71	& good	& --	&--	&0.41$^{+0.02}_{-0.02}$ 		&2.42	& --	&0.60$^{+0.02}_{-0.02}$	\\
1420133-1234428	& f	& 0.5416	& $-$21.44	&2.40$^{+0.03}_{-0.03}$ 	&           73	& good	& --	&--	&0.33$^{+0.04}_{-0.04}$ 		&1.39	& --	&0.46$^{+0.02}_{-0.02}$	\\
1420163-1237563	& f	& 0.6886	& $-$22.23	&1.09$^{+0.87}_{-\infty}$ 	&           39	& good	& --	&--	&0.07$^{+0.06}_{-0.05}$ 		&0.25	& --	&0.03$^{+0.02}_{-0.03}$	\\
1420173-1233083	& f	& 0.6315	& $-$21.58	&2.03$^{+0.11}_{-0.12}$ 	&           52	& good	& --	&--	&0.47$^{+0.08}_{-0.11}$ 		&1.52	& --	&0.71$^{+0.01}_{-0.02}$	\\
1420175-1233271	& g	& 0.4982	& $-$22.14	&	--			&           56	& bad	& --	&--	&--					& -- 	& --	&0.86$^{+0.03}_{-0.04}$	\\
1420185-1238207	& f	& 0.8576	& $-$23.09	&	--			&           76	& bad	& --	&--	&--			 		& -- 	& --	&0.89$^{+0.06}_{-0.07}$	\\
1420240-1235589	& f	& 0.7207	& $-$22.47	&	--			&           58	& bad	& --	&--	&--					& -- 	& --	&0.96$^{+0.06}_{-0.05}$	\\
%\hline 
\end{supertabular} 
%\end{center}
%\end{table}
%\end{landscape}
\end{center}
%\end{scriptsize}

\end{landscape}







%% %% End of file...  %%


\end{document}

